Volume of Intersection of a Cone with a Sphere

The manuscript provides formulas for the volume of a body defined by the intersection of a solid cone and a solid sphere as a function of the sphere radius, of the distance between cone apex and sphere center, and of the cone aperture angle. If the sphere center lies on the (extended) cone axis the analysis may be based on cylinder coordinates fixed at the cone axis, and the volume is the sum of the well-known volumes of finite cones and sphere caps. At the general geometry the sphere center is not on the (extended) cone axis. Our approach calculates the volume by slicing space perpendicular to the cone axis and by integrating the lens areas defined by the sphere-cone intersection. These volume integrals are rephrased with the aid of the Byrd-Friedmann tables to Elliptic Integrals of the First, Second and Third Kind.

==> anc/ByrdEllip.cxx <==
/*!*****************************************************
* @file
* @brief ByrdEllip computes an integral of the Byrd-Friedmann book related to the spherical pendulum
*
*/

#include <cmath>
#include <limits>
#include <iostream>

/* headers of the GNU scientific library
* of https://www.gnu.org/software/gsl
*/
#include <gsl/gsl_sf_elljac.h>
#include <gsl/gsl_sf_ellint.h>
#include <gsl/gsl_const_num.h>

#include "ByrdEllip.h"

using namespace std ;

/* Integral dx 1/(x-p)^m/sqrt[(a-x)(x-b)(x-c)] in formula (235.17)
*   Requires that a>=y>b>c and m=0 or 1.
* @param p constant in the linear factor
* @param a constant in the square root
* @param b constant in the square root
* @param c constant in the square root
* @param y Upper limit of the rgion of integration
* @param m Power in the denominator
* @return integral _b^y 1/(t-p)^m/sqrt[(a-t)(t-b)(t-c)]
*   If the requirements are not fulfilled, zero is returned.
* @todo throw an applicable parameter exception.
* @since 2022-05-15
*/
double ByrdEllip::B23517(const double p, const double a, const double b, const double c, double y, int m)
{
	if ( a < y || y<= b || b<= c)
		/* invalid parameter region */
		return 0. ;

	/* constants prior to equation 235.00
	*/
	const double g=2./sqrt(a-c) ;
	/* k^2
	*/
	const double ksq = (a-b)/(a-c) ;
	/* angle phi in radians
	*/
	const double phi= asin( sqrt((a-c)*(y-b)/(a-b)/(y-c))) ;
	/* alpha ^2
	*/
	double alphasqr ;
	switch(m)
	{
	case 0:
		/* this is actually 235.00 , a special case of 339.04 */
		return g*gsl_sf_ellint_F(phi,sqrt(ksq),GSL_PREC_DOUBLE) ;
	case 1:
		alphasqr = (a-b)*(c-p)/(a-c)/(b-p) ;
		return g/(b-p)*B33904(alphasqr,ksq,phi,m) ;
		/* 235.17 */
	default:
		alphasqr = (a-b)*(c-p)/(a-c)/(b-p) ;
		return g/pow(b-p,m)*B33904(alphasqr,ksq,phi,m) ;
	}
} /* B23517 */

/* Complete integral dx 1/(x-p)^m/sqrt[(a-x)(x-b)(x-c)] in formula (235.17)
*   Requires that a>=y>b>c and m=0 or 1.
* @param p constant in the linear factor
* @param a constant in the square root
* @param b constant in the square root
* @param c constant in the square root
* @param m Power in the denominator
* @return integral _b^y 1/(t-p)^m/sqrt[(a-t)(t-b)(t-c)]
*   If the requirements are not fulfilled, zero is returned.
* @todo throw an applicable parameter exception.
* @since 2022-05-15
*/
double ByrdEllip::B23517comp(const double p, const double a, const double b, const double c, int m)
{
	if ( a < b || b<= c)
		/* invalid parameter region */
		return 0. ;

	/* constants prior to equation 235.00
	*/
	const double g=2./sqrt(a-c) ;
	const double ksq = (a-b)/(a-c) ;
	double alphasqr ;
	switch(m)
	{
	case 0:
		/* this is actually 235.00 , a special case of 339.04 */
		return g*gsl_sf_ellint_Kcomp(sqrt(ksq),GSL_PREC_DOUBLE) ;
	case 1:
		alphasqr = (a-b)*(c-p)/(a-c)/(b-p) ;
		return g/(b-p)*B33904comp(alphasqr,ksq,m) ;
		/* 235.17 */
	default:
		alphasqr = (a-b)*(c-p)/(a-c)/(b-p) ;
		return g/pow(b-p,m)*B33904comp(alphasqr,ksq,m) ;
	}
} /* B23517comp */

/* Integral dt t^m/sqrt[(a-t)(b-t)(c-t)(t-d)] in formula (252.11)
*   Requires that a>>b>c>y>=d.
* @param a constant in the square root
* @param b constant in the square root
* @param c constant in the square root.
* @param d constant in the square root.
* @param t Upper limit of the rgion of integration
* @param m Power in the numerator
* @return integral _d^y t^m/sqrt[(a-t)(b-t)(c-t)(t-d)]
*   If the requirements are not fulfilled, zero is returned.
* @todo throw an applicable parameter exception.
* @since 2023-08-04
*/
double ByrdEllip::B25211(const double a, const double b, const double c, const double d, double y, int m)
{

	if ( y == d)
		return 0 ;

	if ( a <= b || b<= c || c < y || y<= d)
	{
cerr<<  "invpar a " << a << " b " << b << " c " << c << " d " << d <<  " y " << y << " " __FILE__ << " " << __func__ << endl ;
		/* invalid parameter region */
		return 0. ;
	}

	/* constants prior to equation 252.00
	*/
	const double ksq = (a-b)*(c-d)/((a-c)*(b-d)) ;
	const double alphasq = (d-c)/(a-c) ;
	const double alpha1sq = a*(d-c)/(d*(a-c)) ;
	const double g= 2/sqrt((a-c)*(b-d)) ;

	/* angle phi in radians
	*/
	

	const double phi= asin( sqrt((a-c)*(y-d)/((c-d)*(a-y)) ) ) ;

	const double ret = pow(d,m) * g *B34004(alpha1sq,alphasq,ksq,phi,m) ;


	return ret ;
} /* B25211 */

/* Integral dt 1/[(t-p)^m sqrt[(a-t)(b-t)(c-t)(t-d)]] in formula (252.39)
* @param a constant in the square root
* @param b constant in the square root
* @param c constant in the square root.
* @param d constant in the square root.
* @param p constant in powered factor in the denominator
* @param t Upper limit of the rgion of integration
* @param m Power in the numerator
* @return integral _d^y 1/{(t-p)^m*sqrt[(a-t)(b-t)(c-t)(t-d)]}
*   If the requirements are not fulfilled, zero is returned.
* @todo throw an applicable parameter exception.
* @since 2023-08-04
*/
double ByrdEllip::B25239(const double a, const double b, const double c, const double d, const double p, double y, int m)
{
	if ( y == d)
		return 0. ;

	if ( a <= b || b <=c || c < y || y<=d)
	{
		/* invalid parameter region */
		return 0. ;
	}

	/* constants prior to equation 252.00
	*/
	const double alphasq = (d-c)/(a-c) ;
	const double alpha3sq = alphasq*(p-a)/(p-d) ;
	const double ksq = (a-b)*(c-d)/((a-c)*(b-d)) ;
	const double g= 2/sqrt((a-c)*(b-d)) ;

	/* angle phi in radians
	*/
	const double phi= asin( sqrt((a-c)*(y-d)/((c-d)*(a-y)) ) ) ;



	/* multiply by isolated coefficient. Apparently the sign of
	* eq. 256.39 of the Byrd/Friedman book is wrong: should be (d-b)^m in the denominator,
	* not (b-d)^m.
	*/
	return g/pow(d-p,m)* B34004(alphasq,alpha3sq,ksq,phi,m) ;
} /* B25239 */

/* Integral dt 1/sqrt[(a-t)(t-b)(t-c)(t-d)] in formula (256.00)
* @param a constant in the square root
* @param b constant in the square root
* @param c constant in the square root. 
* @param d constant in the square root.
* @param t Upper limit of the rgion of integration
* @return integral _b^y 1/sqrt[(a-t)(t-b)(t-c)(t-d)]
*   If the requirements are not fulfilled, zero is returned.
* @todo throw an applicable parameter exception.
* @since 2023-08-02
*/
double ByrdEllip::B25600(const double a, const double b, const double c, const double d, double y)
{
	if ( y == b)
		return 0. ;

	if ( a < y || y<= b || b<= c || c < d)
	{
		/* invalid parameter region */
		return 0. ;
	}

	/* constants prior to equation 259.00
	*/
	const double k = sqrt((a-b)*(c-d)/((a-c)*(b-d))) ;
	const double g= 2/sqrt((a-c)*(b-d)) ;

	/* angle phi in radians
	*/
	const double phi= asin( sqrt((a-c)*(y-b)/((a-b)*(y-c)) ) ) ;
	return g* gsl_sf_ellint_F(phi,k,GSL_PREC_DOUBLE) ;
} /* B25600 */

/* Integral dt t^m/sqrt[(a-t)(t-b)(t-c)(t-d)] in formula (256.11)
*   Requires that a>=y>b>c>d.
* @param a constant in the square root
* @param b constant in the square root
* @param c constant in the square root.
* @param d constant in the square root.
* @param t Upper limit of the rgion of integration
* @param m Power in the numerator
* @return integral _b^y t^m/sqrt[(a-t)(t-b)(t-c)(t-d)]
*   If the requirements are not fulfilled, zero is returned.
* @todo throw an applicable parameter exception.
* @since 2023-08-02
*/
double ByrdEllip::B25611(const double a, const double b, const double c, const double d, double y, int m)
{
	if ( m == 0 )
		return B25600(a, b, c, d, y) ;

	if ( y == b)
		return 0. ;

	if ( fabs(y-a) < 10.*GSL_CONST_NUM_FEMTO)
	{
		y=a ;
	}


	/* if b and c are approximately 0, cancel one factor of t
	* integral _b^y t^(m-1)/sqrt((a-t)(t-d)) instead.
	* Treat only the complete integral here..
	*/
	if ( fabs(b) < 2.*GSL_CONST_NUM_FEMTO && fabs(c) < 2.*GSL_CONST_NUM_FEMTO && fabs(y-a) < 10.*GSL_CONST_NUM_FEMTO)
	{
		/* forward this to Gradstey-Rzyshik integrals
		* int dt*t^(m-1)/sqrt((a-t)(t-d))  with parameters c=-1, a= -a*d, b=a+d
		*/
		double grc(-1.) ;
		double gra(-a*d) ;
		double grb(a+d) ;
		return GR22631(gra, grb, grc,y,m-1) ;
	}

	if ( a < y || y<= b || b<= c || c < d)
	{
		/* invalid parameter region */
		return 0. ;
	}

	/* constants prior to equation 259.00
	*/
	const double alphasq = (a-b)/(a-c) ;
	const double alpha1sq = c*(a-b)/(b*(a-c)) ;
	const double ksq = (a-b)*(c-d)/((a-c)*(b-d)) ;
	const double g= 2/sqrt((a-c)*(b-d)) ;

	/* angle phi in radians
	*/
	

	const double phi= asin( sqrt((a-c)*(y-b)/((a-b)*(y-c)) ) ) ;

	const double ret = pow(b,m) * g *B34004(alpha1sq,alphasq,ksq,phi,m) ;


	return ret ;
} /* B25611 */

/* Integral dt 1/[(t-p)^m sqrt[(a-t)(t-b)(t-c)(t-d)]] in formula (256.39)
*   Requires that a>=y>b.
* @param a constant in the square root
* @param b constant in the square root
* @param c constant in the square root.
* @param d constant in the square root.
* @param p constant in powered factor in the denominator
* @param t Upper limit of the rgion of integration
* @param m Power in the numerator
* @return integral _b^y 1/{(t-p)^m*sqrt[(a-t)(t-b)(t-c)(t-d)]}
*   If the requirements are not fulfilled, zero is returned.
* @todo throw an applicable parameter exception.
* @since 2023-08-02
*/
double ByrdEllip::B25639(const double a, const double b, const double c, const double d, const double p, double y, int m)
{
	if ( y == b)
		return 0.;

	if ( fabs(y-a) < 10.*GSL_CONST_NUM_FEMTO)
	{
		y = a ;
	}

	if ( a < y || y<= b || b <=c || c< d)
	{
		/* invalid parameter region */
		return 0. ;
	}

	/* constants prior to equation 256.00
	*/
	const double alphasq = (a-b)/(a-c) ;
	const double alpha3sq = (p-c)*(a-b)/((p-b)*(a-c)) ;
	const double ksq = (a-b)*(c-d)/((a-c)*(b-d)) ;
	const double g= 2/sqrt((a-c)*(b-d)) ;

	/* angle phi in radians
	*/
	const double phi= asin( sqrt((a-c)*(y-b)/((a-b)*(y-c)) ) ) ;



	/* multiply by isolated coefficient. Apparently the sign of
	* eq. 256.39 of the Byrd/Friedman book is wrong: should be (p-b)^m in the denominator,
	* not (b-p)^m. The associated 3.151.6 in the Grasteyn-Ryzhik book at m=1 appears to be correct.
	*/
	return g/pow(b-p,m)* B34004(alphasq,alpha3sq,ksq,phi,m) ;
} /* B25639 */

/* Integral dt 1/sqrt[(a-t)(t-b)(t-c)(t-c*)] in formula (259.00)
*   Requires that a>=y>b.
* @param a constant in the square root
* @param b constant in the square root
* @param c constant in the square root. c* is the complex conjugated
* @param t Upper limit of the rgion of integration
* @return integral _b^y 1/sqrt[(a-t)(t-b)(t-c)(t-c*)]
*   If the requirements are not fulfilled, zero is returned.
* @todo throw an applicable parameter exception.
* @since 2023-08-02
*/
double ByrdEllip::B25900(const double a, const double b, const complex<double> c, double y)
{
	if ( a < y || y<= b )
		/* invalid parameter region */
		return 0. ;

	/* constants prior to equation 259.00
	*/
	const double b1 = c.real() ;
	/* square of a1 = -(c-c.cc)^2/4 = -(creal+i*cimag-(creal-i*cimag))^2/4 = -(2*i*cimag)^2/4
	*/
	const double a1sqr = c.imag()*c.imag() ;
	/* A and B 
	*/
	const double A = sqrt(pow(a-b1,2.)+a1sqr) ;
	const double B = sqrt(pow(b-b1,2.)+a1sqr) ;
	/* g
	*/
	const double g = 1./sqrt(A*B) ;

	/* k
	*/
	const double k = sqrt( (pow(a-b,2.)-pow(A-B,2.))/(4.*A*B) );
	/* angle phi in radians
	*/
	const double phi= acos(  ((a-y)*B-(y-b)*A)/((a-y)*B+(y-b)*A) ) ;
	return g* gsl_sf_ellint_F(phi,k,GSL_PREC_DOUBLE) ;
} /* B25900 */

/* Integral dt t^m/sqrt[(a-t)(t-b)(t-c)(t-c*)] in formula (259.03)
*   Requires that a>=y>b.
* @param a constant in the square root
* @param b constant in the square root
* @param c constant in the square root. c* is the complex conjugated
* @param t Upper limit of the rgion of integration
* @param m Power in the numerator
* @return integral _b^y t^m/sqrt[(a-t)(t-b)(t-c)(t-c*)]
*   If the requirements are not fulfilled, zero is returned.
* @todo throw an applicable parameter exception.
* @since 2023-07-31
*/
double ByrdEllip::B25903(const double a, const double b, const complex<double> c, double y, int m)
{
	if ( m == 0 )
		return B25900(a, b, c, y) ;

	if ( a < y || y<= b )
		/* invalid parameter region */
		return 0. ;

	/* constants prior to equation 259.00
	*/
	const double b1 = c.real() ;
	/* square of a1 = -(c-c.cc)^2/4 = -(creal+i*cimag-(creal-i*cimag))^2/4 = -(2*i*cimag)^2/4
	*/
	const double a1sqr = c.imag()*c.imag() ;
	/* A and B 
	*/
	const double A = sqrt(pow(a-b1,2.)+a1sqr) ;
	const double B = sqrt(pow(b-b1,2.)+a1sqr) ;
	/* g
	*/
	const double g = 1./sqrt(A*B) ;

	/* k^2
	*/
	const double ksqr = (pow(a-b,2.)-pow(A-B,2.))/(4.*A*B) ;
	/* angle phi in radians
	*/
	const double phi= acos(  ((a-y)*B-(y-b)*A)/((a-y)*B+(y-b)*A) ) ;
	/* alpha 
	*/
	double alpha=(A-B)/(A+B) ;
	double alpha2=(b*A-a*B)/(a*B+b*A) ;

	double ret(0.) ;
	/* binomial coefficient (m,j) initialized at j=0
	*/
	double mchoosej = 1.0 ;
	for(int j=0 ; j <= m ; j++)
	{
		ret += pow(alpha2,m-j) * pow(alpha-alpha2,j) *mchoosej *B34105(alpha,ksqr,phi,j) ;
		/* upgrade binomial(m,j) to binomial(m,j+1)
		* for the next loop
		*/
		mchoosej *= (double)(m-j)/(j+1.0) ;
	}



	/* multiply by isolated coefficient.
	*/
	return ret*g* pow( (a*B+b*A)/(A-B) ,m) ;
} /* B25903 */

/* Integral dt 1/[(t-p)^m sqrt[(a-t)(t-b)(t-c)(t-c*)]] in formula (259.04)
*   Requires that a>=y>b.
* @param a constant in the square root
* @param b constant in the square root
* @param c constant in the square root. c* is the complex conjugated
* @param p constant in powered factor in the denominator
* @param t Upper limit of the rgion of integration
* @param m Power in the numerator
* @return integral _b^y 1/{(t-p)^m*sqrt[(a-t)(t-b)(t-c)(t-c*)]}
*   If the requirements are not fulfilled, zero is returned.
* @todo throw an applicable parameter exception.
* @since 2023-08-01
*/
double ByrdEllip::B25904(const double a, const double b, const complex<double> c, const double p, double y, int m)
{
	if ( y == b)
		return 0.;

	if ( a < y || y<= b )
	{
		/* invalid parameter region */

		return 0. ;
	}

	/* constants prior to equation 259.00
	*/
	const double b1 = c.real() ;
	/* square of a1 = -(c-c.cc)^2/4 = -(creal+i*cimag-(creal-i*cimag))^2/4 = -(2*i*cimag)^2/4
	*/
	const double a1sqr = c.imag()*c.imag() ;
	/* A and B 
	*/
	const double A = sqrt(pow(a-b1,2.)+a1sqr) ;
	const double B = sqrt(pow(b-b1,2.)+a1sqr) ;
	/* g
	*/
	const double g = 1/sqrt(A*B) ;

	/* k^2
	*/
	const double ksqr = (pow(a-b,2.)-pow(A-B,2.))/(4*A*B) ;
	/* angle phi in radians
	*/
	const double phi= acos(  ((a-y)*B-(y-b)*A)/((a-y)*B+(y-b)*A) ) ;
	/* alpha 
	*/
	double alpha=(b*A-a*B+p*B-p*A)/(a*B+b*A-p*A-p*B) ;
	double alpha1=(A-B)/(A+B) ;

	double ret(0.) ;
	/* binomial coefficient (m,j) initialized at j=0
	*/
	double mchoosej = 1.0 ;
	for(int j=0 ; j <= m ; j++)
	{
		ret += pow(alpha1,m-j) * pow(alpha-alpha1,j) *mchoosej *B34105(alpha,ksqr,phi,j) ;
		/* upgrade binomial(m,j) to binomial(m,j+1)
		* for the next loop
		*/
		mchoosej *= (double)(m-j)/(j+1.0) ;
	}


	/* multiply by isolated coefficient.
	*/
	return ret*g* pow( (A+B)/(A*(b-p)-B*(a-p)) ,m) ;
} /* B25904 */

/**
* @brief The integral (339.04) in the Byrd-Friedmann book.
* @param alphasq The alpha^2
* @param ksq The k^2
* @param phi The phase (radians, upper limit in the Legendre forms)
* @param m integer parameter in the exponent
* @since 2022-05-15
*/
double ByrdEllip::B33904(const double alphasq, const double ksq, const double phi, const int m)
{
	double Sm=0.0 ;
	/* binomial coefficient (m,j) initialized at j=0
	*/
	double mchoosej = 1.0 ;
	for(int j=0 ; j <= m ; j++)
	{
		Sm += pow(alphasq/ksq-1.0,j) *mchoosej *B336(alphasq,ksq,phi,j) ;
		/* upgrade binomial(m,j) to binomial(m,j+1)
		* for the next loop
		*/
		mchoosej *= (double)(m-j)/(j+1.0) ;
	}
	/* multiply by k^(2m)/alpha^(2m)
	*/
	return Sm *pow(ksq/alphasq,m) ;
} /* B33904 */

/**
* @brief The complete integral (339.04) in the Byrd-Friedmann book.
* @param alphasq The alpha^2
* @param ksq The k^2
* @param m integer parameter in the exponent
* @since 2022-05-15
*/
double ByrdEllip::B33904comp(const double alphasq, const double ksq, const int m)
{
	double Sm=0.0 ;
	/* binomial coefficient (m,j) initialized at j=0
	*/
	double mchoosej = 1.0 ;
	for(int j=0 ; j <= m ; j++)
	{
		Sm += pow(alphasq/ksq-1.0,j) *mchoosej *B336comp(alphasq,ksq,j) ;
		/* upgrade binomial(m,j) to binomial(m,j+1)
		* for the next loop
		*/
		mchoosej *= (double)(m-j)/(j+1.0) ;
	}
	/* multiply by k^(2m)/alpha^(2m)
	*/
	return Sm *pow(ksq/alphasq,m) ;
} /* B33904comp */

/**
* @brief The integral V_m defined prior to (336.00) in the Byrd-Friedmann book.
* @param[in] alphasq The alpha^2
* @param[in] ksq The k^2
* @param[in] phi The angle phi as one form of the upper limit
* @param[in] m integer parameter in the exponent
*      This is not the m-parameter of the Abramowitz-Stegun notation
* @return integral^phi d phi/[(1-alphasq*sin^2 phi)^m*sqrt(1-k^2*sin^2 phi)]
* @since 2022-05-15
*/
double ByrdEllip::B336(const double alphasq, const double ksq, const double phi, const int m)
{
	/* sn(u,k), cn(u,k) and dn(u,k) as a vector
	*/
	double sncndn[3] ;
	const double k = sqrt(ksq) ;
	const double u = gsl_sf_ellint_F(phi,k,GSL_PREC_DOUBLE) ;

	if ( m >= 2)
	{
		/* the values are not needed for m=0,1 so we skip
		* the evaluation in these cases, even if that may confuse some compilers.
		*/
		gsl_sf_elljac_e(u,ksq,& sncndn[0], & sncndn[1], & sncndn[2]) ;
	}

	switch(m)
	{
	case 0:
		/* equation 336.00
		*/
		return u ;
	case 1:
		/* equation 336.01
		*/
		/* the GSL uses the paramater n = - alpha^2 as the last of the three
		*/
		return gsl_sf_ellint_P(phi,k,-alphasq,GSL_PREC_DOUBLE) ;
	case 2:
		/* equation 336.02. This case and the default are actually never called
		* in conjunction with the solution of the spherical pendulum.
		* The GSL uses the parameter n = - alpha^2 as the last of the three
		*/
		return ( alphasq*gsl_sf_ellint_E(phi,k,GSL_PREC_DOUBLE)
			+(ksq-alphasq)*u
			+(2*alphasq*(ksq+1.0)-alphasq*alphasq-3*ksq)*gsl_sf_ellint_P(phi,k,-alphasq,GSL_PREC_DOUBLE)
			-alphasq*alphasq*sncndn[0]*sncndn[1]*sncndn[2]/(1-alphasq*sncndn[0]*sncndn[0])
			)
			/2./(alphasq-1.0)/(ksq-alphasq) ;
		
	default:
		/* equation 336.03 after setting m->m-3
		*/
		return ( (2*m-5) *ksq *B336(alphasq,ksq,phi,m-3)
			+2*(m-2) * (alphasq*(ksq+1)-3*ksq) *B336(alphasq,ksq,phi,m-2)
			+(2*m-3) *(alphasq*(alphasq-2*ksq-2)+3*ksq) *B336(alphasq,ksq,phi,m-1)
			+alphasq*alphasq*sncndn[0]*sncndn[1]*sncndn[2]/pow(1-alphasq*sncndn[0]*sncndn[0],m+2.)
			)
			/2./(m-1.0)/(1.0-alphasq)/(ksq-alphasq) ;
	}
} /* B336 */

/**
* @brief The integral V_m defined prior to (336.00) in the Byrd-Friedmann book.
* @param[in] alphasq The alpha^2
* @param[in] ksq The k^2
* @param[in] m integer parameter in the exponent
*      This is not the m-parameter of the Abramowitz-Stegun notation
* @return integral^phi d phi/[(1-alphasq*sin^2 phi)^m*sqrt(1-k^2*sin^2 phi)]
* @since 2022-05-15
*/
double ByrdEllip::B336comp(const double alphasq, const double ksq, const int m)
{
	const double k = sqrt(ksq) ;
	const double u = gsl_sf_ellint_Kcomp(k,GSL_PREC_DOUBLE) ;


	switch(m)
	{
	case 0:
		/* equation 336.00
		*/
		return u ;
	case 1:
		/* equation 336.01
		*/
		/* the GSL uses the paramater n = - alpha^2 as the last of the three
		*/
		return gsl_sf_ellint_Pcomp(k,-alphasq,GSL_PREC_DOUBLE) ;
	case 2:
		/* equation 336.02
		*/
		/* the GSL uses the parameter n = - alpha^2 as the last of the three
		* Difference to the inomplete case is that cn(u)=0 and one term vanishes
		*/
		return ( alphasq*gsl_sf_ellint_Ecomp(k,GSL_PREC_DOUBLE)
			+(ksq-alphasq)*u
			+(2*alphasq*(ksq+1.0)-alphasq*alphasq-3*ksq)*gsl_sf_ellint_Pcomp(k,-alphasq,GSL_PREC_DOUBLE)
			)
			/2./(alphasq-1.0)/(ksq-alphasq) ;
		
	default:
		/* equation 336.03 after setting m->m-3
		* Difference to the inomplete case is that cn(u)=0 and one term vanishes
		*/
		return ( (2*m-5) *ksq *B336comp(alphasq,ksq,m-3)
			+2*(m-2) * (alphasq*(ksq+1)-3*ksq) *B336comp(alphasq,ksq,m-2)
			+(2*m-3) *(alphasq*(alphasq-2*ksq-2)+3*ksq) *B336comp(alphasq,ksq,m-1)
			)
			/2./(m-1.0)/(1.0-alphasq)/(ksq-alphasq) ;
	}
} /* B336comp */

/**
* @brief The integral Z_m defined prior to (340.04) in the Byrd-Friedmann book.
* @param[in] alpha1sq alpha_1^2
* @param[in] alphasq alpha^2
* @param[in] ksq k^2
* @param[in] phi angle in radians
* @param[in] m integer parameter in the exponent
*      This is not the m-parameter of the Abramowitz-Stegun notation
* @return integral^u1 du [(1-alpha1^2*sn^2 u)/(1-alpha^2*sn^2 u)^m]
* @since 2023-07-31
*/
double ByrdEllip::B34004(const double alpha1sq, const double alphasq, const double ksq, const double phi, const int m)
{
	double ret ;
	/* binomial coefficient (m,j) initialized at j=0
	*/
	if ( m == 0)
		ret = gsl_sf_ellint_F(phi,sqrt(ksq),GSL_PREC_DOUBLE) ;
	else if ( m == 1 )
	{
		double k = sqrt(ksq) ;
		double u = gsl_sf_ellint_F(phi,k,GSL_PREC_DOUBLE) ;
		ret = (alphasq-alpha1sq)*gsl_sf_ellint_P(phi,k,-alphasq,GSL_PREC_DOUBLE) +alpha1sq*u ;
		ret /= alphasq ;
	}
	else
	{
		ret =0. ;
		double mchoosej = 1.0 ;
		for(int j=0 ; j <= m ; j++)
		{
			ret += pow(alphasq/alpha1sq-1.,j) *mchoosej *B336(alphasq,ksq,phi,j) ;
			/* upgrade binomial(m,j) to binomial(m,j+1)
			* for the next loop
			*/
			mchoosej *= (double)(m-j)/(j+1.0) ;
		}
		ret *= pow(alpha1sq/alphasq,m) ;
	}
	return ret ;
} /* B34004 */

/**
* @brief The integral R_m defined prior to (341.00) in the Byrd-Friedmann book.
* @param[in] alpha The alpha
* @param[in] phi angle in radians
* @param[in] ksq k^2
* @param[in] m integer parameter in the exponent
*      This is not the m-parameter of the Abramowitz-Stegun notation
* @return integral^u1 du/[(1+alpha*cn u)^m]
* @since 2023-07-31
*/
double ByrdEllip::B34105(const double alpha, const double ksq, const double phi, const int m)
{
	const double k = sqrt(ksq) ;
	/* k'^2
	*/
	const double kpsq = 1-ksq ;
	const double alphasq = alpha*alpha ;
	const double u = gsl_sf_ellint_F(phi,k,GSL_PREC_DOUBLE) ;
	double f1 ;

	/* sn(u), cn(u), dn(u)
	*/
	double sncndn[3] ;
	gsl_sf_elljac_e(u,ksq,& sncndn[0], & sncndn[1], & sncndn[2]) ;

	double ret(0.) ;
	switch(m)
	{
	case -2:
		/* equation 341.01
		*/
		ret= ( (ksq-alphasq*kpsq)*u +alphasq* gsl_sf_ellint_E(phi,k,GSL_PREC_DOUBLE)
			+2*alpha*k*acos(sncndn[2]) )/ksq ;
		break ;
	case -1:
		/* equation 341.00
		*/
		ret= u+ alpha/k * acos(sncndn[2]) ;
		break ;
	case 0:
		/* equation 341.02
		*/
		ret= gsl_sf_ellint_F(phi,k,GSL_PREC_DOUBLE) ;
		break ;
	case 1:
		/* equation 341.03
		*/
		f1 = B36154f1(alphasq, ksq,u) ;
		/* the GSL uses the paramater n = - alpha^2 as the last of the three
		*/
		ret= ( gsl_sf_ellint_P(phi,k,-alphasq/(alphasq-1.),GSL_PREC_DOUBLE) -alpha*f1)/(1-alphasq) ;
		break ;
	case 2:
		/* equation 341.04
		*/
		ret= ( 
			(alphasq*(2*ksq-1.)-2.*ksq) * B34105(alpha, ksq, phi,1)
			+2.*ksq* B34105(alpha, ksq, phi,-1)
			- ksq* B34105(alpha, ksq, phi,-2)
			+ alphasq*alpha * sncndn[0]*sncndn[2]/(1.+alpha*sncndn[1])
			)
			/(alphasq-1.0)/(ksq+alphasq*kpsq) ;
		break ;
		
	default:
		/* equation 341.05
		*/
		ret= ( 
			(3-2*m) *(alphasq*(1-2.*ksq)+2.*ksq) *B34105(alpha,ksq,phi,m-1)
			+2*(5-2*m) *ksq *B34105(alpha,ksq,phi,m-3)
			+(m-2) *(6*ksq+alphasq-2*ksq*alphasq) *B34105(alpha,ksq,phi,m-2)
			+(m-3) *ksq *B34105(alpha,ksq,phi,m-4)
			+ alphasq*alpha * sncndn[0]*sncndn[2]/pow(1.+alpha*sncndn[1],m-1.)
			)
			/ ( (m-1.0)*(alphasq-1.0)*(ksq+alphasq*kpsq) );
	}



	return ret ;
} /* B34105 */

/**
* @brief constant defined after 361.54
* @param[in] alphasq alpha^2
* @param[in] ksq k^2
* @param[in] u 
* @return f1
* @since 2023-07-31
*/
double ByrdEllip::B36154f1(const double alphasq, const double ksq, const double u)
{
	double sncndn[3] ;
	/* compute sn(u), cn(u), dn(u)
	*/
	gsl_sf_elljac_e(u,ksq,& sncndn[0], & sncndn[1], & sncndn[2]) ;

	/* k'^2
	*/
	const double kprsq = 1-ksq ;
	const double disc = (1-alphasq)/(ksq+kprsq*alphasq) ;
	if ( alphasq/(alphasq-1.) < ksq)
	{
		/* return sqrt(disc)*atan(sqrt(disc)*sd(u)/sqrt(disc)) : ; sdu = sn(u)/dn(u)
		*/
		return sqrt(disc)*atan( sncndn[0]/sncndn[2]/sqrt(disc)) ;
	}
	else if ( alphasq/(alphasq-1) == ksq)
	{
		return sncndn[0]/sncndn[2] ;
	}
	else
	{
		/* k^2+k'^2*alpha^2
		*/
		const double kkpra = sqrt(ksq+kprsq*alphasq) ;
		const double ssa = sqrt(alphasq-1.) ;
		/* dnu = sncndn[2], snu = sncndn[0]
		*/
		return 0.5*sqrt(-disc)*log( (kkpra*sncndn[2]+ssa*sncndn[0])/(kkpra*sncndn[2]-ssa*sncndn[0]) ) ;
	}
} /* B36154f1 */

/**
* @brief Gradstey-Ryzhik integral 2.261
* @param[in] a
* @param[in] b
* @param[in] c 
* @param[in] x 
* @return integral 1/sqrt(a+b*x+c*x^2)
*  Equals -1/sqrt(-c)*arcsin( (2*c*x+b)/sqrt(-Delta)) where Delta = 4*a*c-b^2 ;
* @since 2023-08-04
*/
double ByrdEllip::GR2261(const double a, const double b, const double c, const double x)
{
	if ( c < 0.)
	{
		const double delta = 4*a*c-b*b ;
		if ( delta < 0.)
		{
			double ang = (2.*c*x+b)/sqrt(-delta) ;
			if ( ang-1. >= -50.*GSL_CONST_NUM_FEMTO)
			{
				/* numeric jitter, arcsin(1)=pi/2
				*/
				return -M_PI_2/sqrt(-c) ;
			}
			else if ( ang+1. <= 50.*GSL_CONST_NUM_FEMTO)
			{
				/* numeric jitter, arcsin(-1)=-pi/2  or should that be 3*pi/2 ??
				*/
				return M_PI_2/sqrt(-c) ;
			}
			else
			{
				return -asin(ang)/sqrt(-c) ;
			}
		}
		else
			cerr << "not implemented delta " << delta << " c "  << c << " " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
	}
	else
		cerr << "not implemented c " << c << " " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
	return numeric_limits<double>::quiet_NaN()  ;
}

/**
* @brief Gradstey-Ryzhik integral 2.263.1
* @param[in] a
* @param[in] b
* @param[in] c 
* @param[in] x 
* @return integral x^m/sqrt(a+b*x+c*x^2)
* @since 2023-08-04
*/
double ByrdEllip::GR22631(const double a, const double b, const double c, const double x, const int m)
{
	double ret = numeric_limits<double>::quiet_NaN()  ;
	if ( m == 0)
	{
		ret = GR2261(a,b,c,x) ;
	}
	else if ( m == 1)
	{
		ret = GR22642(a,b,c,x) ;
	}
	else if ( m > 1)
	{
		ret = -(2*m-1)*b/(2*m*c)*GR22631(a,b,c,x,m-1) -(m-1)*a/m/c*GR22631(a,b,c,x,m-2) ;
		const double R = a+b*x+c*x*x ;
		if ( fabs(R) > 10.*GSL_CONST_NUM_FEMTO)
			ret += pow(x,m-1)/m/c*sqrt(R)  ;
	}
	else
		cerr << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
	return ret ;
}


/**
* @brief Gradstey-Ryzhik integral 2.264.2
* @param[in] a
* @param[in] b
* @param[in] c 
* @param[in] x 
* @return integral x/sqrt(a+b*x+c*x^2)
* @since 2023-08-04
*/
double ByrdEllip::GR22642(const double a, const double b, const double c, const double x)
{
	const double R = a+b*x+c*x*x ;
	double ret = -b/2/c * GR2261(a,b,c,x) ;
	if ( fabs(R) > 10.*GSL_CONST_NUM_FEMTO)
		ret += sqrt(R)/c ;
	return ret ;
}

/**
* @brief Gradstey-Ryzhik integral 2.262.2
* @param[in] a
* @param[in] b
* @param[in] c 
* @param[in] x 
* @return integral x*sqrt(a+b*x+c*x^2)
* @since 2023-08-06
*/
double ByrdEllip::GR22622(const double a, const double b, const double c, const double x)
{
	const double R = a+b*x+c*x*x ;
	double delta = 4*a*c-b*b ;
	double ret = -b*delta*GR2261(a,b,c,x)/(16.*c*c) ;
	if ( fabs(R) > 10.*GSL_CONST_NUM_FEMTO)
		ret += sqrt(R)*(R/(3.*c)-(2.*c*x+b)*b/(8.*c*c)) ;
	return ret ;
}

/**
* @brief Gradstey-Ryzhik integral 2.281
* @param[in] a
* @param[in] b
* @param[in] c 
* @param[in] p 
* @param[in] x 
* @return integral 1/[(x+p)^m*sqrt(a+b*x+c*x^2)]
* @since 2023-08-06
*/
double ByrdEllip::GR2281(const double a, const double b, const double c, const double p, const double x, int m)
{
#if 0
	if ( x+p > 0 )
	{
		const double t = 1/(x+p) ;
		double newa = c ;
		double newb = b-2.*p*c ;
		double newc = a-b*p+c*p*p ;
		double R = newa+newb*t+newc*t*t ;
		if ( fabs(R) < 10.*GSL_CONST_NUM_FEMTO)
			return 0. ;
		else
			return - GR22631(newa,newb,newc,m-1,t) ;
	}
	else
		cerr << "not implemented t " << t << " " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
	return numeric_limits<double>::quiet_NaN()  ;
#else
	if ( x+p > 0 )
	{
		const double t = 1/(x+p) ;
		double newa = c ;
		double newb = b-2.*p*c ;
		double newc = a-b*p+c*p*p ;
			return - GR22631(newa,newb,newc,t,m-1) ;
	}
	else
	{
		/* modify 1/(x+p) = 1/(x-p') with p'=-p
		*/
		const double t = 1/(-p-x) ;
		double newa = c ;
		double newb = -b+2.*p*c ;
		double newc = a-b*p+c*p*p ;
		if ( m %2 )
			return -GR22631(newa,newb,newc,t,m-1) ;
		else
			return GR22631(newa,newb,newc,t,m-1) ;
	}
#endif
}



==> anc/ByrdEllip.h <==
#pragma once
/*!*********************************************
* @file
* @brief Declarations of the member functions of the ByrdEllip class.
*/

#include <complex>

/*!******************************************
* @brief Elliptic integrals of the Byrd-Friedmann book implemented via the GSL.
* @since 2022-06-15
* @author Richard J. Mathar
*/
class ByrdEllip {
public:

	static double B23517(const double p, const double a, const double b, const double c, double y, int m) ;
	static double B23517comp(const double p, const double a, const double b, const double c, int m) ;
	static double B25211(const double a, const double b, const double c, const double d, double y, int m) ;
	static double B25239(const double a, const double b, const double c, const double d, const double p, double y, int m) ;
	static double B25611(const double a, const double b, const double c, const double d, double y, int m) ;
	static double B25639(const double a, const double b, const double c, const double d, const double p, double y, int m) ;
	static double B25600(const double a, const double b, const double c, const double d, double y) ;
	static double B25900(const double a, const double b, const std::complex<double> c, double y) ;
	static double B25903(const double a, const double b, const std::complex<double> c, double y, int m) ;
	static double B25904(const double a, const double b, const std::complex<double> c, const double p, double y, int m) ;
	static double GR2261(const double a, const double b, const double c, const double x) ;
	static double GR22622(const double a, const double b, const double c, const double x) ;
	static double GR22631(const double a, const double b, const double c, const double x, int m) ;
	static double GR22642(const double a, const double b, const double c, const double x) ;
	static double GR2281(const double a, const double b, const double c, const double p, double y, int m) ;

protected:
	static double B336(const double alphasq, const double ksq, const double phi, const int m) ;
	static double B336comp(const double alphasq, const double ksq, const int m) ;
	static double B33904(const double alphasq, const double ksq, const double phi, const int m) ;
	static double B33904comp(const double alphasq, const double ksq, const int m) ;
	static double B34004(const double alpha1sq, const double alphasq, const double ksq, const double phi, int m) ;
	static double B34105(const double alpha, const double ksq, const double phi, int m) ;
	static double B36154f1(const double alphasq, const double ksq, const double u) ;


private:
} ;



==> anc/Cone.cxx <==
#include <iostream>
#include <vector>
#include <cmath>
#include <complex>
#include <algorithm>

/* headers of the GNU scientific library
* of https://www.gnu.org/software/gsl
*/
#include <gsl/gsl_sf_elljac.h>
#include <gsl/gsl_sf_ellint.h>
#include <gsl/gsl_const_num.h>

#include "Point2D.h"
#include "Cone.h"
#include "Sphere.h"
#include "ByrdEllip.h"

using namespace std ;
using namespace mpia::rjm ;

/** pi/3
*/
#define M_PI_3 1.047197551196597746154214

/** ctor with generic parameters: position of apex, direction of axis and width
* @param[in] orig coordintaes of the apex
* @param[in] dir direction vector (3 coordinates) of the axis
* @param[in] phi cone half angle in radians
* @since 2023-07-28
* @author Richard J. Mathar
*/
Cone::Cone(Point3D orig, Point3D dir, double phiRad)
	: apex(orig), axis(dir), phi(phiRad)
{
} /* ctor */

/** Compute the common (intersection) volume with a sphere.
* Shifts the origin of the coordinates and calls the simpler
* interface where the sphere is at the origin.
* @param[in] sphere The sphere to be intersected with the cone
* @param[in] N number of slices for approximate Riemann sumation of areas.
*               If N =0, the exact integrals are used.
* @param[in] visonly For N<0 only the area of the sphere is considered
*               that is visible from the apex.
* @since 2023-07-28
* @author Richard J. Mathar
*/
double Cone::intersect(const Sphere & sphere, int N, const bool visonly) const
{
	/* shift coordinate system so sphere is in the 0,0,0 center
	*/
	Point3D shftApex = apex.subtract(sphere.centr) ;
	Cone shftedCone(shftApex, axis, phi) ;
	return shftedCone.intersect(sphere.r, N, visonly) ;
} /* intersect */

/** Compute the common (intersection) volume with a sphere at the center.
* Rotates the axes of the coordinate system such that the cone axis is along +z
* and calls then the simpler interface function.
* @param[in] r the sphere radius
* @param[in] N number of slices for approximate Riemann sumation of areas.
*               If N =0, the exact integrals are used.
* @param[in] visonly For N<0 only the area of the sphere is considered
*               that is visible from the apex.
* @since 2023-07-28
* @author Richard J. Mathar
*/
double Cone::intersect(const double r, int N, const bool visonly) const
{
	/* rotate the coordinate system so the cone axis is parallel to +z
	* and has a y-coordinate which is zero.
	* Points on the (normalized) cone axis are apex + t*dir where apex
	* and dir are 3D vectors.
	* Impact paramter of the cone axis is the parameter t where the distance
	* to the sphere center (origin) is minimal, so (apex+t*dir)^2-> min.
	* Setting first derivative 2*(apex+t*dir)*dir =0 yields t*dir^2 = -apex*dir
	*/

	/* normalize the direction of the cone axis to unit length
	* to simplify the dot products...
	*/
	double udir[3] ;
	const double len = axis.dist() ;
	for(int d=0; d< 3 ; d++)
		udir[d] = axis.xyz[d]/len ;

	/* Line parameter t with minimum distance to sphere center.
	* Its sign tells whether the cone apex is before or after passing this point.
	*/
	const double tmin = -(apex.xyz[0]*udir[0] + apex.xyz[1]*udir[1]+apex.xyz[2]*udir[2]) ;

	/* point of closest approach of axis and sphere center substituting t into apex+t*dir
	*/
	for(int d=0; d< 3 ; d++)
		udir[d] = tmin*udir[d]+apex.xyz[d] ;

	/* impact parameter is the distance of closest approach to origin;
	* becomes the x-coordinate of the apex in the rotated system
	*/
	const double b = sqrt(udir[0]*udir[0]+udir[1]*udir[1]+udir[2]*udir[2]) ;

	/* z coordinate of the apex in the rotated system is defined
	* by keeping the distance the same as in the original system, and
	* maintaining the sign of tmin.
	* z^2+b^2= distance^2
	*/
	const double apxdistsqr = apex.xyz[0]*apex.xyz[0]+apex.xyz[1]*apex.xyz[1]+apex.xyz[2]*apex.xyz[2] ;
	double zapx = sqrt(apxdistsqr-b*b) ;
	if ( tmin >0.)
		zapx *= -1.0 ;

	return intersect(r,b,zapx,phi,N,visonly) ;
	
} /* intersect */

/** Compute the common (intersection) volume with a sphere at the center.
* Here the cone axis points to +z.
* Implements the formulas of arXiv:2203.17227
* @param[in] r the sphere radius
* @param[in] b X-coordinate of the cone apex
* @param[in] z z-coordinate of the cone apex
* @param[in] phi cone half angle in radians
* @param[in] N number of slices for approximate Riemann sumation of areas.
*               If N =0, the exact integrals are used.
* @param[in] visonly For N<0 only the area of the sphere is considered
*               that is visible from the apex.
* @since 2023-07-28
* @author Richard J. Mathar
*/
double Cone::intersect(double sphRadius, double b, double z, double phi, int N, const bool visonly)
{
	if ( sphRadius <= 0. || phi <=0.)
		return 0. ;
	else
	{
		/* scale the lengths by the sphere radius, compute case
		* for the unit sphere, and
		* post-multiply with radius cubed... For negative N (the areas)
		* post-multiply with radius squared.
		*/
		if ( N >= 0)
			return intersect(b/sphRadius, z/sphRadius,phi,N,visonly)*pow(sphRadius,3.) ;
		else
			return intersect(b/sphRadius, z/sphRadius,phi,N,visonly)*pow(sphRadius,2.) ;
	}
} /* intersect */

/** Compute the common (intersection) volume with a unit sphere at the center.
* Here the cone axis points to +z, and the cone apex is at (b,0,d).
* Implements the formulas of arXiv:2203.17227
* @param[in] b x-coordinate of the cone apex (>=0)
* @param[in] d z-coordinate of the cone apex
* @param[in] phi cone half angle in radians
* @param[in] N number of slices for approximate Riemann sumation of areas.
*               If N =0, the exact integrals are used.
* @param[in] visonly For N<0 only the area of the sphere is considered
*               that is visible from the apex.
* @since 2023-07-28
* @author Richard J. Mathar
*/
double Cone::intersect(double b, double d, double phi, int N, const bool visonly)
{
	if ( phi > M_PI_2)
	{
		/* flip the cone and compute the complementary case
		* with respect to full volume 4*pi*r^3 or full area 4*pi*r^2.
		*/
		if ( N >= 0)
			return M_4PI_3-intersect(b,-d,M_PI-phi,N,visonly) ;
		else
			return 4.*M_PI-intersect(b,-d,M_PI-phi,N,visonly) ;
	}

	if ( N != 0)
		/* approximate numerical integration of volume or surface area
		* by a Riemann/Simpson sum
		*/
		return volumeRiemann(b,d,phi,N,visonly) ;


	/* sphere center at the origin
	*/
	Point3D sphctr ;

	/* unitsphere at the origin
	*/
	Sphere sph(1.,sphctr) ;

	/* this cone in the reduced, normalized coordinates
	*/
	Cone thisc( Point3D(b,0,d), Point3D(0,0,1),phi) ;
	if ( b <= 3.*GSL_CONST_NUM_FEMTO)
	{
		/* cone axis meets sphere center, b=0: sum of sphere caps and cone truncs.
		* Does the cone hit the sphere?
		*/
		double dsinph = d*sin(phi) ;

		if ( fabs(dsinph) >= 1.)
		{
			/* no intersection, so sphere either entirely in cone or entirely out
			*/
			if ( thisc.inside(sphctr) )
				return M_4PI_3 ;
			else
				return 0.0 ;
		}
		else
		{
			/* polar angle of intersection regarded from sphere center
			*/
			double theta[2] ;
			theta[0] = phi - asin(dsinph) ;
			theta[1] = phi +M_PI + asin(dsinph) ;

			/* distance apex to point of intersection
			*/
			double t[2] ;
			t[0] = sin(theta[0])/sin(phi) ;
			t[1] = sin(theta[1])/sin(phi) ;

			double vol(0.) ;
			if ( t[0] <=0. && t[1] <= 0.)
			{
				/* intersections only in backward cone. volume zero
				*/
			}
			else if ( t[0] >= 0. && t[1] >= 0.)
			{
				/* two intersections; apex below south pole ; h are the intersections measured
				* along cone axis from apex;  h[]+d measured from sphere center
				*/
				double h[2] ;
				h[0] = t[0]*cos(phi) ;
				h[1] = t[1]*cos(phi) ;

				/* sphere cap south pole -1<=z related to t[1].
				* measure theta from the south pole
				*/
				double costheta = cos(M_PI-theta[1]) ;
				vol = sph.volCap(costheta) ;

				/* circular cone trunc between intersections */
				vol += thisc.truncVol(h[0]) - thisc.truncVol(h[1]) ;

				/* sphere cap north pole z<=1 related to t[0] */
				costheta = cos(theta[0]) ;
				vol += sph.volCap(costheta) ;
			}
			else
			{
				/* One intersection, apex inside sphere.
				* One relevant intersection of index theta[0] and t[0] */
				/* z-value of the intersection in system where apex is the
				* coordinate center. Height of the truncated cone
				*/
				double h = t[0]*cos(phi) ;

				/* cone trunc up to intersections */
				vol = thisc.truncVol(h) ;

				/* sphere cap north pole z<=1 */
				const double costheta = cos(theta[0]) ;
				vol += sph.volCap(costheta) ;
			}
			return vol ;
		}
	}
	else
	{
		/* sphere north pole at x=y=0, z=1
		*/
		const Point3D poleN(0.,0.,1.) ;

		/* sphere south pole at x=y=0, z= -1
		*/
		const Point3D poleS(0.,0.,-1.) ;

		/* dsinphi[0] for +phi to NE, dsinphi[1] for -phi to NW
		*/
		double dsinph[2] ;
		/* the opposite direction to the other cone, phi->phi+180, switches the sign of both dsinph[.]
		*/
		dsinph[0] = d*sin(phi)-b*cos(phi) ;
		dsinph[1] = d*sin(-phi)-b*cos(-phi) ;

		/* Collect intersections of rays with sphere
		* in the 2D cut.
		* hits[].theta = theta-angle polar angle in sphere
		* hits[].t = t-value distance measure from apex
		* hits[].z = cos(theta)-angle = z-value from sphere center
		* hits[].Zcone = z-d = z-value from cone apex
		*/
		vector<Point2D> hits ;
		/* dir=+1 NE, dir=-1 NW ray direction
		*/
		for(int dir=1 ; dir >= -1 ; dir -= 2)
		{
			int idx = (dir==1)? 0 : 1 ;
			/* if ray hits the sphere
			*/
			if ( fabs(dsinph[idx]) < 1.)
			{
				/* forward cone angle measured from sphere center
				*/
				double thetafw = dir*phi -asin(dsinph[idx]) ;
				/* backward cone angle, other branch of the asin
				* The secondary branch of the arcsin is pi-asin(.) if dsinph[1]>0
				* and asin(.)>0 but -pi+|asin(.)| = -pi-asin(.) if dsinph[1]<0 and asin(.)<0.
				* So theta = dir*phi- [pi-asin(.)] = dir*phi-pi+asin(.) if dsinph[1]>0 and
				*  = dir*phi- [-pi-asin(.)] = dir*phi+pi+asin() if dsinph[1]<0.
				* So the difference in the two signs is 2*pi which leaves the result
				* indep. because theta is only defined modulo 2*pi
				*/
				double thetabw = dir*phi +M_PI +asin(dsinph[idx]) ;

				double tfw = (cos(thetafw)-d)/cos(phi) ; // alternative for both signs
				double tbw = (cos(thetabw)-d)/cos(phi) ; // alternative for both signs

				/* register only t-values in the forward cone
				* for cases where tfw or tbw are approximately zero,
				* the cone apex is approximately on the(projected) circle and
				* treated as being inside (for simplify).
				*/
				if ( tfw -10.*GSL_CONST_NUM_FEMTO >=0.)
				{
					Point2D hit(thetafw,tfw,d) ;
					hits.push_back(hit) ;
				}
				if ( tbw -10.*GSL_CONST_NUM_FEMTO >=0.)
				{
					Point2D hit(thetabw,tbw,d) ;
					hits.push_back(hit) ;
				}
			}
		}


		/* 4 different cases depending on whether dsinph[.] absolute value
		* are in the range -1..1 and their arcsin exist...
		*/
		if ( hits.size() == 4)
		{

			std::sort(hits.begin(),hits.end()) ;


			double vol(0.) ;

			/* t[1][front[1]] the t-value and
			* z[1][front[1]] the cosne of the associated theta-angle
			* we want the cosine of the pi-complementary
			* cos(pi-|theta|) =cos(pi+theta) = -cos(x)
			*/
			if ( thisc.inside(poleS) )
			{
				double costcap = -hits[0].z ;
				vol  += sph.volCap(costcap) ;
			}

			double Zback[2] = { hits[0].Zcone, hits[1].Zcone} ;

			/* integrate from Z[front] to Zcone[back] where
			* the cone determines the west wall and the sphere the east wall
			*/
			vol += volumeA(b,d,phi,Zback) ;

			Zback[0] = hits[1].Zcone ;
			Zback[1] = hits[2].Zcone ;
			vol += thisc.truncVol(Zback[0],Zback[1]) ;

			Zback[0] = hits[2].Zcone ;
			Zback[1] = hits[3].Zcone ;

			/* integrate from Z[front] to Zcone[back] where
			* the cone determines the west wall and the sphere the east wall
			*/
			vol += volumeA(b,d,phi,Zback) ;


			/* 
			* Northern sphere cap with theta angle determined by theta[1][back]
			* cos(tcap) = cos(pi+theta[front]) = -cos(theta[front]) = -z[front];
			* Not if the 2 western intersections leave no such cap, i.e,
			* if the two angles theta[1] are both positive, in the eastern region
			*/
			if ( thisc.inside(poleN) )
			{
				double costcap = hits[3].z ;
				vol  += sph.volCap(costcap) ;
			}

			return vol ;
		}
		else if ( hits.size() == 2)
		{
			/* 2 intersections of cone (in NW direction)
			* but missing it in the NE direction . Fig 8 in the manuscript.
			* theta[] are the angles of the intersections in the polar coordinate
			* centered at the sphere.
			*/

			/* Zcone-values of the two intersections in the coordinate
			* where the apex is at the center.
			*/
			double Zcone[2] ;
			int front = (hits[0].Zcone < hits[1].Zcone) ? 0 : 1 ;
			Zcone[0] = hits[front].Zcone ;
			Zcone[1] = hits[1-front].Zcone ;

			double vol(0.) ;

			/* ray hits the western parts twice
			* volume = southern sphere cap, intermediate region and norhern sphere cap.
			* Measure theta from the south pole which means effectively flipping the z-value (projection)
			*/
			if ( thisc.inside(poleS) )
			{
				double costcap = - hits[front].z ;
				vol  = sph.volCap(costcap) ;
			}

			if ( b*b+d*d <= 1.)
			{
				/* apex inside sphere.
				* contribution of the cone trunc
				*/
				vol += thisc.truncVol( hits[front].Zcone) ;
			}

			/* integrate from Zcone[front] to Zcone[back] where
			* the cone determines the west wall and the sphere the east wall
			*/
			vol += volumeA(b,d,phi,Zcone) ;

			if ( thisc.inside(poleN) )
			{
				/* Measure theta from the north pole
				* theta[back] may be < -Pi/2
				* double tcap = |theta[back]| = -theta[back] ;
				* cos(tcap) = cos(-theta[back]) = z[back];
				*/
				double costcap = hits[1-front].z ;
				vol  += sph.volCap(costcap) ;
			}
		
			return vol ;
		}
		else if ( hits.size() == 1)
		{
			/* apex on the sphere surface.
			* One intersection of the NW ray with the circle.
			*/

			/* Zcone-values of the two intersections in the coordinate
			* where the apex is at the center.
			*/
			double Zcone[2] ;
			Zcone[0] = 0. ;
			Zcone[1] = hits[0].Zcone ;

			double vol(0.) ;

			/* integrate from Zcone[front] to Zcone[back] where
			* the cone determines the west wall and the sphere the east wall
			*/
			vol += volumeA(b,d,phi,Zcone) ;

			if ( thisc.inside(poleN) )
			{
				/* Measure theta from the north pole
				* theta[back] may be < -Pi/2
				* double tcap = |theta[back]| = -theta[back] ;
				* cos(tcap) = cos(-theta[back]) = z[back];
				*/
				double costcap = hits[0].z ;
				vol  += sph.volCap(costcap) ;
			}
		
			return vol ;
		}
		else
		{
			/* no intersections, no real-valued arcsin(dsinph[]). 
			* Sphere entirely either inside or outside cone, volume 4*pi/3 or zero.
			*/
			if ( thisc.inside(sphctr) )
				return M_4PI_3 ;
			else
				return 0.0 ;
		}
	} /* end of branch b != 0 */
} /* intersect */

/** Compute the common (intersection) volume with a unit sphere at the center.
* Integrates the area A of overlap between circles.
* @param[in] b x-coordinate of the cone apex (>=0)
* @param[in] d z-coordinate of the cone apex
* @param[in] phi cone half angle in radians
* @param[in] Zcone lower and upper limit of the integral in the coordinates where apex is the center.
* @since 2023-07-30
* @author Richard J. Mathar
*/
double Cone::volumeA(double b, double d, double phi, double Zcone[2] )
{
	return volumeACone(b,d,phi,Zcone)
		+volumeASphere(b,d,phi,Zcone)
		-volumeATriang(b,d,phi,Zcone) ;
} /* volumeA */

/** Compute the common (intersection) volume with a unit sphere at the center.
* Integrates the area A of overlap between circles, conic part Section 3.1.
* @param[in] b x-coordinate of the cone apex (>=0)
* @param[in] d z-coordinate of the cone apex
* @param[in] phi cone half angle in radians
* @param[in] Zcone lower and upper limit of the integral in the coordinates where apex is the center.
* @return the contribution of the overlap which arises from the sectors of the cone.
*     This is v_1 in the manuscript.
* @since 2023-07-31
* @author Richard J. Mathar
*/
double Cone::volumeACone(double b, double d, double phi, double Zcone[2] )
{
	const double cosphi = cos(phi) ;
	const double sinphi = sin(phi) ;
	double zhat[2] ;
	for(int i=0 ; i < 2 ; i++)
		zhat[i] = Zcone[i]/cosphi ;

	/* absolute coefficient of the two polynomails
	*/
	double coeff0 = 1-d*d-b*b ;
	/* linear coefficients of the two polynomials
	*/
	double coeff1[2] ;
	coeff1[0] = d*cosphi+b*sinphi ;
	coeff1[1] = d*cosphi-b*sinphi ;
	/* discriminants of the two quadratics
	*/
	double disc[2] ;
	for(int i=0 ; i < 2 ; i++)
		disc[i] = coeff1[i]*coeff1[i] + coeff0 ;

	double vol(0.) ;
	if ( disc[0] >=0. && disc[1] >=0.)
	{
		/* 4 real-valued roots
		*/
		double z[4] ;
		z[0] = -coeff1[0] - sqrt(disc[0]) ;
		z[1] = -coeff1[0] + sqrt(disc[0]) ;
		z[2] = -coeff1[1] - sqrt(disc[1]) ;
		z[3] = -coeff1[1] + sqrt(disc[1]) ;
		qsort(z, 4, sizeof(double), qsortCmpDble) ;

		/* fight numerical jitter: tie to complete integrals if supported
		*/
		if ( fabs( z[2]-zhat[0]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[2]=zhat[0] ;
		if ( fabs( z[3]-zhat[1]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[3]=zhat[1] ;

		if ( fabs( z[0]-zhat[0]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[0]=zhat[0] ;
		if ( fabs( z[1]-zhat[1]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[1]=zhat[1] ;

		if ( fabs( z[1]-zhat[0]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[1]=zhat[0] ;
		if ( fabs( z[2]-zhat[1]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[2]=zhat[1] ;

		/* sqrt( - (z-z0)(z-z1)(z-z2)(z-z3) )
		*/
		/* can handle only the cases where zhat[i] are both less than z[0][0] or
		* both larger than z[0][1] or both in between
		*/
		if ( zhat[0] <= z[0] && zhat[1] <= z[0] )
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		else if ( zhat[0] >= z[0] && zhat[1] <= z[1] )
		{
			/* 
			* quartic and biquadratic orders only
			* Coeffizient zhat^4 in the numerator is 1
			*/
			vol += ByrdEllip::B25211(z[3],z[2],z[1],z[0],zhat[1],4) 
						- ByrdEllip::B25211(z[3],z[2],z[1],z[0],zhat[0],4) ;

			/* coeffizient zhat^2 in the numerator is coeff0
			*/
			vol += coeff0* ( ByrdEllip::B25211(z[3],z[2],z[1],z[0],zhat[1],2) 
						- ByrdEllip::B25211(z[3],z[2],z[1],z[0],zhat[0],2) );

		}
		else if ( zhat[0] >= z[2] && zhat[1] <= z[3] )
		{
			if ( fabs(coeff0) < 10.*GSL_CONST_NUM_FEMTO)
			{
				/* cancel one factor z if apex on the sphere surface.
				* the 2 nonzero coefficients are z1minus,z2minus here
				*/
				double z1minus = -2.*coeff1[0] ;
				double z2minus = -2.*coeff1[1] ;
				vol += ByrdEllip::GR22631(-z1minus*z2minus,z1minus+z2minus,-1.,zhat[1],3) 
						- ByrdEllip::GR22631(-z1minus*z2minus,z1minus+z2minus,-1.,zhat[0],3) ;
			}
			else
			{
				/* 
				* quartic and biquadratic orders only
				* Coeffizient zhat^4 in the numerator is 1. If z[1]=z[0]=0,
				* cancel that factor against one power of z
				*/
				vol += ByrdEllip::B25611(z[3],z[2],z[1],z[0],zhat[1],4) 
						- ByrdEllip::B25611(z[3],z[2],z[1],z[0],zhat[0],4) ;

				/* coeffizient zhat^2 in the numerator is coeff0
				*/
				vol += coeff0* ( ByrdEllip::B25611(z[3],z[2],z[1],z[0],zhat[1],2) 
						- ByrdEllip::B25611(z[3],z[2],z[1],z[0],zhat[0],2) );

			}
		}
		else if ( zhat[0] >= z[3] && zhat[1] >= z[3] )
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		else
		{
			cout << "not implemented z " << z[3] << " " << z[2] << " " << z[1] << " " << z[0] << " zhat " << zhat[0] << ".." << zhat[1] << scientific << " " << z[3]-zhat[1] << " " << z[2]-zhat[0] << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		}
	}
	else if ( disc[0] * disc[1] <0.)
	{
		/* one complex-conjugated root, the other two real-valued
		*/
		double real1, real2 ;
		std::complex<double> c ;
		if ( disc[0] <0.)
		{
			c.real(-coeff1[0]) ;
			c.imag(sqrt(-disc[0])) ;
			real1 = -coeff1[1]-sqrt(disc[1]) ;
			real2 = -coeff1[1]+sqrt(disc[1]) ;
		}
		else
		{
			c.real(-coeff1[1]) ;
			c.imag(sqrt(-disc[1])) ;
			real1 = -coeff1[0]-sqrt(disc[0]) ;
			real2 = -coeff1[0]+sqrt(disc[0]) ;
		}

		/* fight numerical jitter: tie to complete integrals if supported
		*/
		if ( fabs( real1-zhat[0]) < 10.*GSL_CONST_NUM_FEMTO) 
			real1=zhat[0] ;
		if ( fabs( real2-zhat[1]) < 10.*GSL_CONST_NUM_FEMTO) 
			real2=zhat[1] ;


		/* sqrt( - (z-z0)(z-z0*)(z-z2)(z-z3) )
		*/
		/* can handle only the cases where zhat[i] are both less than z2 or
		* both larger than z3 or both in between. We know from the
		* calling interface that zhat[0] <= zhat[1]
		*/
		if ( zhat[0] < real1 && zhat[1] <= real2)
		{
			/* sqrt( - (z-z0)(z-z0*)(z-real1)(z-real2) )
			*/
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		}
		else if ( zhat[0] >= real1 && zhat[1] <= real2)
		{
			/* 
			* quartic and biquadratic orders only
			* Coeffizient zhat^4 in the numerator is 1
			*/
			vol += ByrdEllip::B25903(real2,real1,c,zhat[1],4) 
						- ByrdEllip::B25903(real2,real1,c,zhat[0],4) ;
			/* coeffizient zhat^2 in the numerator is coeff0
			*/
			vol += coeff0* ( ByrdEllip::B25903(real2,real1,c,zhat[1],2) 
						- ByrdEllip::B25903(real2,real1,c,zhat[0],2) );

		}
		else if ( zhat[0] >= real1 && zhat[1] >= real2)
		{
			/* sqrt( - (z-z0)(z-z0*)(z-z2)(z3-z) )
			*/
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		}
		else
		{
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		}
	}
	else
	{
		cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
	}

	/* add the zhat^3*arccos() component
	*/
	for(int i=0 ; i < 2 ; i++)
	{
		double x1 = (-coeff0+(zhat[i]+2.*cosphi*d)*zhat[i])/(2.*b) ;
		double r1 = zhat[i]*sinphi ;
		double part ;
		if ( x1/r1 < -1.)
			part = M_PI ;
		else if ( x1/r1 > 1.)
			part = 0. ;
		else
			part = acos(x1/r1) ;
		/* i=0 = lower limit, subtract, i=1=upper limit, add
		*/
		if ( i == 0 )
			vol -= pow(zhat[i],3.0)*part ;
		else
			vol += pow(zhat[i],3.0)*part ;
	}
	/* factors of (40) and the factor 1/2 of (41)
	*/
	vol *= cosphi*sinphi*sinphi/3. ;


	return vol ;
} /* volumeACone */

/** Compute the common (intersection) volume with a unit sphere at the center.
* Integrates the area A of overlap between circles.
* @param[in] b x-coordinate of the cone apex (>=0)
* @param[in] d z-coordinate of the cone apex
* @param[in] phi cone half angle in radians
* @param[in] Zcone lower and upper limit of the integral in the coordinates where apex is the center.
* @return the contribution of the overlap which arises from the sphere sectors.
*     This is v_2 in the manuscript.
* @since 2023-07-30
* @author Richard J. Mathar
*/
double Cone::volumeASphere(double b, double d, double phi, double Zcone[2] )
{
	const double cosphi = cos(phi) ;
	const double sinphi = sin(phi) ;
	double zhat[2] ;
	for(int i=0 ; i < 2 ; i++)
		zhat[i] = Zcone[i]/cosphi ;

	/* absolute coefficient of the two polynomails
	*/
	double coeff0 = 1-d*d-b*b ;
	/* linear coefficients of the two polynomials
	*/
	double coeff1[2] ;
	coeff1[0] = d*cosphi+b*sinphi ;
	coeff1[1] = d*cosphi-b*sinphi ;
	/* discriminants of the two quadratics
	*/
	double disc[2] ;
	for(int i=0 ; i < 2 ; i++)
		disc[i] = coeff1[i]*coeff1[i] + coeff0 ;

	double vol(0.) ;
	if ( disc[0] >=0. && disc[1] >=0.)
	{
		/* 4 real-valued roots
		*/
		double z[4] ;
		z[0] = -coeff1[0] - sqrt(disc[0]) ;
		z[1] = -coeff1[0] + sqrt(disc[0]) ;
		z[2] = -coeff1[1] - sqrt(disc[1]) ;
		z[3] = -coeff1[1] + sqrt(disc[1]) ;
		qsort(z, 4, sizeof(double), qsortCmpDble) ;

		/* fight numerical jitter: tie to complete integrals if supported
		*/
		if ( fabs( z[2]-zhat[0]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[2]=zhat[0] ;
		if ( fabs( z[3]-zhat[1]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[3]=zhat[1] ;

		if ( fabs( z[0]-zhat[0]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[0]=zhat[0] ;
		if ( fabs( z[1]-zhat[1]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[1]=zhat[1] ;

		if ( fabs( z[1]-zhat[0]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[1]=zhat[0] ;
		if ( fabs( z[2]-zhat[1]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[2]=zhat[1] ;

		/* sqrt( - (z-z0)(z-z1)(z-z2)(z-z3) )
		*/
		/* can handle only the cases where zhat[i] are both less than z[0][0] or
		* both larger than z[0][1] or both in between
		*/
		if ( zhat[0] <= z[0] && zhat[1] <= z[0] )
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		else if ( zhat[0] >= z[0] && zhat[1] <= z[1] )
		{
			/* first the integrals from polynomial in z diivded
			* by sqrt(-(z-z[0])*(z[1]-z)*(z-z[2])*(z-z[3]))
			*/
			double p[5] ;
			p[0] = (2./3.+d*d)*sinphi*sinphi+(-2.*b*b+d*d*(b*b+d*d))*cosphi*cosphi/3. ;
			p[1] = d*cosphi/3.*(-3.+2*d*d+2.*(b*b+d*d)*cosphi*cosphi) ;
			p[2] = (-4.+5.*d*d+(1.+b*b+d*d)*cosphi*cosphi)*cosphi*cosphi/3. ;
			p[3] = 4./3.*d*pow(cosphi,3.) ;
			p[4] = pow(cosphi,4.)/3. ;
			for(int m=0 ; m < 5 ; m++)
			{
				/* i=0 lower limit, i=1 upper limit
				*/
				vol += p[m]* ( ByrdEllip::B25211(z[3],z[2],z[1],z[0],zhat[1],m)  
						- ByrdEllip::B25211(z[3],z[2],z[1],z[0],zhat[0],m) ) ;
			}

			/* then the interals from constants divided by
			* (1+- z cosphi+-d)*sqrt(-(z-c)*(z-c*)*(z-real1)*(z-real2))
			* p[0] with the + sign, p[1] withthe - sign.
			*/
			p[0] = -(1./3.+(7./6.+(4./3.+1/2.*d)*d)*d)*sinphi*sinphi
				+(1./3.+1./2.*d)*b*b*cosphi*cosphi ;
			p[1] = -(1./3.+(-7./6.+(4./3.-1/2.*d)*d)*d)*sinphi*sinphi
				+(1./3.-1./2.*d)*b*b*cosphi*cosphi ;
			/* 1/(1+-z*cosphi+-d)= 1/(+-cosphi)*1/(z+-(1-d)/cosphi)
			*/
			vol += p[0]/cosphi* ( ByrdEllip::B25239(z[3],z[2],z[1],z[0],-(1.+d)/cosphi,zhat[1],1)  
					- ByrdEllip::B25239(z[3],z[2],z[1],z[0],-(1.+d)/cosphi,zhat[0],1) ) ;
			vol -= p[1]/cosphi* ( ByrdEllip::B25239(z[3],z[2],z[1],z[0],(1.-d)/cosphi,zhat[1],1)  
					- ByrdEllip::B25239(z[3],z[2],z[1],z[0],(1.-d)/cosphi,zhat[0],1) ) ;


			/* above was cos^2 phi*[...] but the result needs only one cos(phi) factor
			*/
			vol /= cosphi ;
		}
		else if ( zhat[0] >= z[2] && zhat[1] <= z[3])
		{
			if ( fabs(coeff0) < 10.*GSL_CONST_NUM_FEMTO)
			{
				/* special limit with apex on the circle
				* a+b*z+c^2*z^2 =(z-z1minus)*(z2minus-z) with z1minus=z[0], z2minus=z[3]
				* so a=-z1minus*z2minus, b=z1minus+z2minus, c=-1.
				* Applications of Gradsteyn-Ryzhik 2.264.1 up to 2.264.3
				*/
				double cosphi2 = cosphi*cosphi ;
			
				double p[4] ;
				double gra = 4.*(sinphi*sinphi-d*d) ;
				double grb = -4.*d*cosphi ;
				p[0] = d*(-3+2.*cosphi2+2*d*d)/3. ;
				p[1] = cosphi*(-4+2.*cosphi2+5*d*d)/3. ;
				p[2] = 4.*cosphi2*d/3. ;
				p[3] = pow(cosphi,3.)/3. ;
				for(int m=0 ; m < 4 ; m++)
				{
                                        /* i=0 lower limit, i=1 upper limit
                                        */
					vol += p[m]* ( ByrdEllip::GR22631(gra,grb,-1,zhat[1],m)
						- ByrdEllip::GR22631(gra,grb,-1,zhat[0],m) ) ;
				}
				/* contributiosn from 1/(1+-cosphi*z-+d)/sqrt((z-z1-)(z2--z))
				* put +-cosphi of denominator in front to eliminate one power of cos(phi)
				*/
				p[0] = d*d/2.-cosphi2*d+5./6.*d+1./3. -2.*cosphi2/3. ;
				p[1] = -d*d/2.-cosphi2*d+5./6.*d-1./3. +2.*cosphi2/3. ;
				p[0] /= cosphi ;
				p[1] /= -cosphi ;
       				/* i=0 lower limit, i=1 upper limit
				*/
				vol += p[0]* ( ByrdEllip::GR2281(gra,grb,-1,(1.+d)/cosphi,zhat[1],1)
					- ByrdEllip::GR2281(gra,grb,-1,(1.+d)/cosphi,zhat[0],1) ) ;
				vol += p[1]* ( ByrdEllip::GR2281(gra,grb,-1,-(1.-d)/cosphi,zhat[1],1)
					- ByrdEllip::GR2281(gra,grb,-1,-(1.-d)/cosphi,zhat[0],1) ) ;

			}
			else
			{
				/* first the integrals from polynomial in z diivded
				* by sqrt(-(z-c)*(z-c*)*(z-real1)*(z-real2))
				*/
				double p[5] ;
				p[0] = (2./3.+d*d)*sinphi*sinphi+(-2.*b*b+d*d*(b*b+d*d))*cosphi*cosphi/3. ;
				p[1] = d*cosphi/3.*(-3.+2*d*d+2.*(b*b+d*d)*cosphi*cosphi) ;
				p[2] = (-4.+5.*d*d+(1.+b*b+d*d)*cosphi*cosphi)*cosphi*cosphi/3. ;
				p[3] = 4./3.*d*pow(cosphi,3.) ;
				p[4] = pow(cosphi,4.)/3. ;
				for(int m=0 ; m < 5 ; m++)
				{
					/* i=0 lower limit, i=1 upper limit
					*/
					vol += p[m]* ( ByrdEllip::B25611(z[3],z[2],z[1],z[0],zhat[1],m)  
							- ByrdEllip::B25611(z[3],z[2],z[1],z[0],zhat[0],m) ) ;
				}
	
				/* then the interals from constants divided by
				* (1+- z cosphi+-d)*sqrt(-(z-c)*(z-c*)*(z-real1)*(z-real2))
				* p[0] with the + sign, p[1] withthe - sign, differ only
				*/
				p[0] = -(1./3.+(7./6.+(4./3.+1/2.*d)*d)*d)*sinphi*sinphi
					+(1./3.+1./2.*d)*b*b*cosphi*cosphi ;
				p[1] = -(1./3.+(-7./6.+(4./3.-1/2.*d)*d)*d)*sinphi*sinphi
					+(1./3.-1./2.*d)*b*b*cosphi*cosphi ;
				/* 1/(1+-z*cosphi+-d)= 1/(+-cosphi)*1/(z+-(1-d)/cosphi)
				*/
				vol += p[0]/cosphi* ( ByrdEllip::B25639(z[3],z[2],z[1],z[0],-(1.+d)/cosphi,zhat[1],1)  
						- ByrdEllip::B25639(z[3],z[2],z[1],z[0],-(1.+d)/cosphi,zhat[0],1) ) ;
				vol -= p[1]/cosphi* ( ByrdEllip::B25639(z[3],z[2],z[1],z[0],(1.-d)/cosphi,zhat[1],1)  
						- ByrdEllip::B25639(z[3],z[2],z[1],z[0],(1.-d)/cosphi,zhat[0],1) ) ;
	

				/* above was cos^2 phi*[...] but the result needs only one cos(phi) factor
				*/
				vol /= cosphi ;
			}
		}
		else if ( zhat[0] >= z[3] && zhat[1] >= z[3] )
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		else
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
	}
	else if ( disc[0] * disc[1] <0.)
	{
		/* one pair of complex-conjugated roots, the other two real-valued
		*/
		double real1, real2 ;
		std::complex<double> c ;
		if ( disc[0] <0.)
		{
			c.real(-coeff1[0]) ;
			c.imag(sqrt(-disc[0])) ;
			real1 = -coeff1[1]-sqrt(disc[1]) ;
			real2 = -coeff1[1]+sqrt(disc[1]) ;
		}
		else
		{
			c.real(-coeff1[1]) ;
			c.imag(sqrt(-disc[1])) ;
			real1 = -coeff1[0]-sqrt(disc[0]) ;
			real2 = -coeff1[0]+sqrt(disc[0]) ;
		}

		/* fight numerical jitter: tie to complete integrals if supported
		*/
		if ( fabs( real1-zhat[0]) < 10.*GSL_CONST_NUM_FEMTO) 
			real1=zhat[0] ;
		if ( fabs( real2-zhat[1]) < 10.*GSL_CONST_NUM_FEMTO) 
			real2=zhat[1] ;


		/* sqrt( - (z-z0)(z-z0*)(z-z2)(z-z3) )
		*/
		/* can handle only the cases where zhat[i] are both less than z2 or
		* both larger than z3 or both in between. We know from the
		* calling interface that zhat[0] <= zhat[1]
		*/
		if ( zhat[0] < real1 && zhat[1] <= real2)
		{
			/* sqrt( - (z-z0)(z-z0*)(z-real1)(z-real2) )
			*/
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		}
		else if ( zhat[0] >= real1 && zhat[1] <= real2)
		{
			/* first the integrals from polynomial in z diivded
			* by sqrt(-(z-c)*(z-c*)*(z-real1)*(z-real2))
			*/
			double p[5] ;
			p[0] = (2./3.+d*d)*sinphi*sinphi+(-2.*b*b+d*d*(b*b+d*d))*cosphi*cosphi/3. ;
			p[1] = d*cosphi/3.*(-3.+2*d*d+2.*(b*b+d*d)*cosphi*cosphi) ;
			p[2] = (-4.+5.*d*d+(1.+b*b+d*d)*cosphi*cosphi)*cosphi*cosphi/3. ;
			p[3] = 4./3.*d*pow(cosphi,3.) ;
			p[4] = pow(cosphi,4.)/3. ;
			for(int m=0 ; m < 5 ; m++)
				/* i=0 lower limit, i=1 upper limit
				*/
				vol += p[m]* ( ByrdEllip::B25903(real2,real1,c,zhat[1],m)  
						- ByrdEllip::B25903(real2,real1,c,zhat[0],m) ) ;

			/* then the interals from constants divided by
			* (1+- z cosphi+-d)*sqrt(-(z-c)*(z-c*)*(z-real1)*(z-real2))
			* p[0] with the + sign, p[1] withthe - sign, differ only
			*/
			p[0] = -(1./3.+(7./6.+(4./3.+1/2.*d)*d)*d)*sinphi*sinphi
				+(1./3.+1./2.*d)*b*b*cosphi*cosphi ;
			p[1] = -(1./3.+(-7./6.+(4./3.-1/2.*d)*d)*d)*sinphi*sinphi
				+(1./3.-1./2.*d)*b*b*cosphi*cosphi ;
			/* 1/(1+-z*cosphi+-d)= 1/(+-cosphi)*1/(z+-(1-d)/cosphi)
			*/
			vol += p[0]/cosphi* ( ByrdEllip::B25904(real2,real1,c,-(1.+d)/cosphi,zhat[1],1)  
					- ByrdEllip::B25904(real2,real1,c,-(1.+d)/cosphi,zhat[0],1) ) ;
			vol -= p[1]/cosphi* ( ByrdEllip::B25904(real2,real1,c,(1.-d)/cosphi,zhat[1],1)  
					- ByrdEllip::B25904(real2,real1,c,(1.-d)/cosphi,zhat[0],1) ) ;

			/* above was cos^2 phi*[...] but the result needs only one cos(phi) factor
			*/
			vol /= cosphi ;
		}
		else if ( zhat[0] >= real1 && zhat[1] >= real2)
		{
			/* sqrt( - (z-z0)(z-z0*)(z-z2)(z3-z) )
			*/
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		}
		else
		{
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		}
	}
	else
	{
		cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
	}

	/* add the [...]*arccos() component eq 45
	*/
	for(int i=0 ; i < 2 ; i++)
	{
		const double zbar = zhat[i]*cosphi+d ;
		const double x2 = (1-zhat[i]*zhat[i]-2*cosphi*zhat[i]*d-d*d+b*b)/2/b ;
		const double r2 = sqrt(1-zbar*zbar) ;
		double part  ;
		/* deal with numerical jitter where x2/r2 is close to +1 or close to -1
		*/
		if ( x2/r2 < -1.)
			part = M_PI ;
		else if ( x2/r2 > 1.)
			part = 0. ;
		else
			part = acos( x2/r2) ;

		part *= cosphi*zhat[i]-pow(zbar,3.)/3. ; 
		/* i=0 = lower limit, subtract, i=1=upper limit, add
		* This pre-integrated factor needs the cophi factor of eq 44
		*/
		if ( i == 0 )
			vol -= part ;
		else
			vol += part ;

	}


	return vol ;
} /* volumeASphere */

/** Compute the common (intersection) volume with a unit sphere at the center.
* Integrates the area A of overlap between circles.
* Equation (48) of the manuscript.
* @param[in] b x-coordinate of the cone apex (>=0)
* @param[in] d z-coordinate of the cone apex
* @param[in] phi cone half angle in radians
* @param[in] Zcone lower and upper limit of the integral in the coordinates where apex is the center.
* @since 2023-07-30
* @author Richard J. Mathar
*/
double Cone::volumeATriang(double b, double d, double phi, double Zcone[2] )
{
	const double cosphi = cos(phi) ;
	const double sinphi = sin(phi) ;
	double zhat[2] ;
	for(int i=0 ; i < 2 ; i++)
		zhat[i] = Zcone[i]/cosphi ;

	/* absolute coefficient of the two polynomails
	*/
	double coeff0 = 1-d*d-b*b ;
	/* linear coefficients of the two polynomials
	*/
	double coeff1[2] ;
	coeff1[0] = d*cosphi+b*sinphi ;
	coeff1[1] = d*cosphi-b*sinphi ;
	/* discriminants of the two quadratics
	*/
	double disc[2] ;
	for(int i=0 ; i < 2 ; i++)
		disc[i] = coeff1[i]*coeff1[i] + coeff0 ;

	double vol(0.) ;
	if ( disc[0] >=0. && disc[1] >=0.)
	{
		/* the 4 roots of the quartic polynomial unde rthe square root
		*/
		double z[4] ;
		z[0] = -coeff1[0] - sqrt(disc[0]) ;
		z[1] = -coeff1[0] + sqrt(disc[0]) ;
		z[2] = -coeff1[1] - sqrt(disc[1]) ;
		z[3] = -coeff1[1] + sqrt(disc[1]) ;
		qsort(z, 4, sizeof(double), qsortCmpDble) ;

		/* fight numerical jitter: tie to complete integrals if supported
		*/
		if ( fabs( z[2]-zhat[0]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[2]=zhat[0] ;
		if ( fabs( z[3]-zhat[1]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[3]=zhat[1] ;

		if ( fabs( z[0]-zhat[0]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[0]=zhat[0] ;
		if ( fabs( z[1]-zhat[1]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[1]=zhat[1] ;

		if ( fabs( z[1]-zhat[0]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[1]=zhat[0] ;
		if ( fabs( z[2]-zhat[1]) < 10.*GSL_CONST_NUM_FEMTO) 
			z[2]=zhat[1] ;

		/* sqrt( - (z-z0)(z-z1)(z-z2)(z-z3) )
		*/
		/* can handle only the cases where zhat[i] are both less than z[0][0] or
		* both larger than z[0][1] or both in between
		*/
		if ( zhat[0] <= z[0] && zhat[1] <= z[0] )
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		else if ( zhat[0] >= z[0] && zhat[1] <= z[1] )
		{
			double p[5] ;
			p[0] = -coeff0*coeff0 ;
			p[1] = 2.*coeff0*(coeff1[0]+coeff1[1]) ;
			p[2] = 2.*coeff0- 4.*coeff1[0]*coeff1[1] ;
			p[3] = -2.*(coeff1[1]+coeff1[0]) ;
			p[4] = -1. ;
			for(int m=0 ; m < 5 ; m++)
			{
				vol += p[m]*( ByrdEllip::B25211(z[3],z[2],z[1],z[0],zhat[1],m) 
						- ByrdEllip::B25211(z[3],z[2],z[1],z[0],zhat[0],m) ) ;
			}
		}
		else if ( zhat[0] >= z[2] && zhat[1] <= z[3] )
		{
			if ( fabs(1.-d*d-b*b) < 10.*GSL_CONST_NUM_FEMTO)
			{
				/* special case apex on circle surface
				* sqrt(-(z-z1plus)*(z-z1minus)*(z-z2lpus)*(z-z2minus))
				= z*sqrt((z-z[2])*(z[3]-z) 
				*/
				double z1minus = -2.*coeff1[0] ;
				double z2minus = -2.*coeff1[1] ;
				vol += ByrdEllip::GR22622(-z1minus*z2minus,z1minus+z2minus,-1,zhat[1]) 
						- ByrdEllip::GR22622(-z1minus*z2minus,z1minus+z2minus,-1,zhat[0])  ;
			}
			else
			{
				double p[5] ;
				p[0] = -coeff0*coeff0 ;
				p[1] = 2.*coeff0*(coeff1[0]+coeff1[1]) ;
				p[2] = 2.*coeff0- 4.*coeff1[0]*coeff1[1] ;
				p[3] = -2.*(coeff1[1]+coeff1[0]) ;
				p[4] = -1. ;
				for(int m=0 ; m < 5 ; m++)
				{
					vol += p[m]*( ByrdEllip::B25611(z[3],z[2],z[1],z[0],zhat[1],m) 
							- ByrdEllip::B25611(z[3],z[2],z[1],z[0],zhat[0],m) ) ;
				}
			}
		}
		else if ( zhat[0] >= z[3] && zhat[1] >= z[3] )
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		else
		{
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		}
	}
	else if ( disc[0] * disc[1] <0.)
	{
		/* one complex-conjugated root, the other two real-valued
		*/
		double real1, real2 ;
		std::complex<double> c ;
		if ( disc[0] <0.)
		{
			c.real(-coeff1[0]) ;
			c.imag(sqrt(-disc[0])) ;
			real1 = -coeff1[1]-sqrt(disc[1]) ;
			real2 = -coeff1[1]+sqrt(disc[1]) ;
		}
		else
		{
			c.real(-coeff1[1]) ;
			c.imag(sqrt(-disc[1])) ;
			real1 = -coeff1[0]-sqrt(disc[0]) ;
			real2 = -coeff1[0]+sqrt(disc[0]) ;
		}

		/* fight numerical jitter: tie to complete integrals if supported
		*/
		if ( fabs( real1-zhat[0]) < 10.*GSL_CONST_NUM_FEMTO) 
			real1=zhat[0] ;
		if ( fabs( real2-zhat[1]) < 10.*GSL_CONST_NUM_FEMTO) 
			real2=zhat[1] ;

		/* sqrt( - (z-z0)(z-z0*)(z-z2)(z-z3) )
		*/
		/* can handle only the cases where zhat[i] are both less than z2 or
		* both larger than z3 or both in between. We know from the
		* calling interface that zhat[0] <= zhat[1]
		*/
		if ( zhat[0] < real1 && zhat[1] <= real2)
		{
			/* sqrt( - (z-z0)(z-z0*)(z-real1)(z-real2) )
			*/
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		}
		else if ( zhat[0] >= real1 && zhat[1] <= real2)
		{
			/* sqrt( - (z-z0)(z-z0*)(z-real1)(z-real2) ) =  sqrt( (z-z0)(z-z0*)(z-real1)(real2-z) )
			* = -(-coeff0+2*coeff1[0]*z+z^2)(-coeff0+2*coeff1[1]*z+z^2)/sqrt( (z-z0)(z-z0*)(z-real1)(real2-z) )
			* = [-z^4-2(coeff1[1]+ceoff1[0])*z^3+(2*coeff0-4*coeff[10]*coeff1[1])*z^2+2*coeff0*(coeff11+coeff10)*z-coeff0^2]
			* /sqrt( (z-z0)(z-z0*)(z-real1)(real2-z) )
			* So this quadratic extension gives a 4th order polynomial in the numerator
			*/
			double p[5] ;
			p[0] = -coeff0*coeff0 ;
			p[1] = 2.*coeff0*(coeff1[0]+coeff1[1]) ;
			p[2] = 2.*coeff0- 4.*coeff1[0]*coeff1[1] ;
			p[3] = -2.*(coeff1[1]+coeff1[0]) ;
			p[4] = -1. ;
			for(int m=0 ; m < 5 ; m++)
				vol += p[m]*( ByrdEllip::B25903(real2,real1,c,zhat[1],m) 
						- ByrdEllip::B25903(real2,real1,c,zhat[0],m) ) ;
		}
		else if ( zhat[0] >= real1 && zhat[1] >= real2)
		{
			/* sqrt( - (z-z0)(z-z0*)(z-z2)(z3-z) )
			*/
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		}
		else
		{
			cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
		}
	}
	else
	{
		cout << "not implemented " << __FILE__ << " " << __LINE__ << " " << __func__ << endl ;
	}

	/* multiply by the factor from the substitution of Zcone->zhat
	*/
	vol *= cosphi/2. ;



	return vol ;
} /* volumeATriang */

/** Compute the common (intersection) volume with a unit sphere at the center.
* Here the cone axis points to +z.
* This slices the sphere in intervals and approximates the volume by a Simpson rule.
* over the areas.
* @param[in] b x-coordinate of the cone apex (>=0)
* @param[in] d z-coordinate of the cone apex
* @param[in] phi cone half angle in radians
* @param[in] N The (positive) number of samples along the sphere axis.
*    The value returned is the more accurate the larger this parameter is.
*    If N is negative, the function computes an approximation of the
*    surface area of the sphere that is inside the cone, not a volume.
* @param[in] visonly Accumulate only the area of the sphere surfac section
*    that is visible from the cone apex. Parameter only relevant if N<0.
* @return approximation of the volume of intersection estimates by N slices.
* @since 2023-07-29
* @author Richard J. Mathar
*/
double Cone::volumeRiemann(double b, double d, double phi, int N, const bool visonly)
{
	double vol(0.) ;
	if ( N != 0)
	{
		/* interval -1 to +1 sampled at distances of 2/N
		*/
		double deltz = 2.0/abs(N) ;
#if 0
		/* Riemann mitdpoint rule
		*/
		for(int s=0 ; s < abs(N) ; s++)
		{
			const double z = -1 + (s +0.5)*deltz ;
			if ( z-d > 0.)
			{
				/* radius of the sphere slice at that z-value x^2+y^2+z^1=1.
				*/
				const double r2 = sqrt(1.-z*z) ;
				/* radius of the cone at that z-value. radius is 0 at z=d
				* and grows linearly with distance (z-d).
				*/
				const double r1 = (z-d)*tan(phi) ;

				/* N positive intersecing volume, N negative
				* the sphere surface inside the cone
				*/
				if ( N > 0)
					vol += circIntersArea(r1,r2,b) ;
				else
				{
					/* by the curvature of the sphere surface,
					* a length of the circle sector in the projection
					* parallel to the axis is to be multiplied by
					* the reprojection to the normal vector, which
					* depends on the geographic latitude on the circle
					*/
					vol += circIntersLenrim(r2,r1,b,d,z,visonly)/sqrt(1.-z*z) ;
				}

			}
			
		}
		/* slice thickness is 2/N
		*/
		return vol*deltz ;
#else
		/* Simpson formula. Note that the values at the end of the interval are treated
		* as zero although this is not correct for the areal case.
		*/
		for(int s=1 ; s < abs(N) ; s++)
		{
			/* z value in the coordinates of the unit sphere
			*/
			const double z = -1 + s *deltz ;
			if ( z > d)
			{
				/* radius of the sphere slice at that z-value x^2+y^2+z^1=1.
				*/
				const double r2 = sqrt(1.-z*z) ;
				/* radius of the cone at that z-value. radius is 0 at z=d
				* and grows linearly with distance (z-d).
				*/
				const double r1 = (z-d)*tan(phi) ;
				/* N positive intersecing volume, N negative
				* the sphere surface inside the cone
				*/
				if ( N > 0 )
				{
					if ( s% 2)
						vol += 4.*circIntersArea(r1,r2,b) ;
					else
						vol += 2.*circIntersArea(r1,r2,b) ;
				}	
				else
				{
					if ( s% 2)
						vol += 4.*circIntersLenrim(r2,r1,b,d,z,visonly)/sqrt(1-z*z) ;
					else
						vol += 2.*circIntersLenrim(r2,r1,b,d,z,visonly)/sqrt(1-z*z) ;
				
				}
			}
		}
		return vol*deltz /3.;
#endif
	}
	else
		return 0. ;
} /* volumeRiemann */

/** Detect whether a point is inside the cone
* @param[in] pt The point in question.
* @return true if the point is inside the forward cone.
*   This means true if the angle between the cone axis and the point, observed from the apex,
*   is less than the cone half-angle.
* @since 2023-07-29
* @author Richard J. Mathar
*/
bool Cone::inside(const Point3D & pt) const
{
	/* if inside, the angle between apex-to-point direction and
	* the cone axis direction must be smaller than the cone half angle
	* (and in the correct branch of the forward/backward cones)
	*/
	const Point3D apxToPt = pt.subtract(apex) ;
	const double relangle = axis.angle(apxToPt) ;
	return (relangle <= phi) ? true : false ;
} /* inside */

/** Compute volume of the cone trunc from apex up to z-value
* @param[in] h The truncating value measured along the cone axis.
*   Also height of the cone
* @return The volume of the cone choped by a plane perpendicular to the axis
* @since 2023-07-29
* @author Richard J. Mathar
*/
double Cone::truncVol(const double h) const
{
	/* radius at height h, tan(phi)= r/h
	*/
	const double r = h*tan(phi) ;
	return M_PI_3*r*r*h ;
} /* truncVol */

/** Compute volume of the cone trunc delimited by two z-values.
* @param[in] hlow Low limit measured in projection to cone axis
* @param[in] hhigh High limit measured in projection
* @return The volume of the cone choped by two planes perpendicular to its axis
* @since 2023-07-29
* @author Richard J. Mathar
*/
double Cone::truncVol(const double hlow, const double hhigh) const
{
	return truncVol(hhigh)-truncVol(hlow) ;
} /* truncVol */

/** Compute the area of the intersection of two coplanar circles.
* @param[in] r1 radius of the first circle
* @param[in] r2 radius of the second circle
* @param[in] b distance between the circle centers.
* @return The area of the lens-shaped intersection
*   This area is zero if the circles do not overlap.
* @since 2023-07-29
* @author Richard J. Mathar
*/
double Cone::circIntersArea(double r1, double r2, double b)
{
	/* abscissa value of the rim intersection
	*/
	const double x1 = ( r2*r2 -r1*r1 -b*b)/(2.*b) ;
	/* squared ordinate value of the rim intersection
	*/
	const double rhosqr = r1*r1-x1*x1 ;
	if ( rhosqr<=0.)
	{
		/* no intersection or one circle entirely within the other
		*/
		if ( b >= r1+r2)
			return 0. ;
		else
			/* full area of the smaller circle
			*/
			return M_PI*pow(min(r1,r2),2.) ;
	}
	else
	{
		const double rho = sqrt(rhosqr) ;
#if 0
		/* not this simple implementation; risk of 
		* catching the wrong branches of the cyclometric functions
		*/
		const double alpha1 = asin(rho/r1) ;
		const double alpha2 = asin(rho/r2) ;
#else
		const double x2 = b+x1 ;
		const double alpha1 = atan2(rho/r1,-x1/r1) ;
		const double alpha2 = atan2(rho/r2,x2/r2) ;
#endif
		return alpha2*r2*r2 + alpha1*r1*r1-rho*b ;
	}
} /* circIntersArea */

/** Compute the length of the rim of r1 inside the circle r2.
* @param[in] r1 radius of the first circle
* @param[in] r2 radius of the second circle
* @param[in] b distance between the circle centers.
* @param[in] visonly If true, Consider only the portion of the sphere visible
*     frome the apex. That means, only the cases where the vector
*     from the circle center to the sphere surface has a component
*     in the inverse direction from the cone apex to that point on the surface.
* @return The length of the perimeter of r1 that is inside r2.
*   This is zero if the circles don't overlap and becomes 2*pi*r1
*   if it's inside r2. To get the complementary length of the
*   perimeter of r2 inside r1, swap the two function arguments.
* @since 2023-08-10
* @author Richard J. Mathar
*/
double Cone::circIntersLenrim(double r1, double r2, double b, const double d, const double z, const bool visonly)
{
	/* abscissa value of the rim intersection
	*/
	const double x1 = ( r2*r2 -r1*r1 -b*b)/(2.*b) ;

	/* if visonly is set: the unit vector from the sphere center to
	* its surface has a geographical longitude lambda  (measured from
	* lambda=0 to the direction where cone axis and equator meet) and a pole
	* distance (measured from the north pole at 0) theta, such
	* that (x,y,z) are (cos lambda sin theta, sin lambda sin theta, cos theta)
	* = (cos lambda sqrt(1-z^2), sin lambda sqrt(1-z^2),z). The cone apex
	* is at (b,0,d). The vector from there to point on surface 
	* (cos l sqrt()-b, sin l sqrt(), z-d) and the dot product of these is 
	* 1-z*d-cos(lambda)*b*sqrt(1-z^2) .
	* A negative value indicates that the surface point is visible from the apex,
	* as if looking from the point on the surface into the half space of the apex.
	* Needs cos(lambda) >= (1-d*z)/b/sqrt(1-z^2). This is a unit sphere so
	* sqrt(1-z^2)=r1. Cosine lambda above value requires the absolute value
	* of lambda (measured -pi..pi for full circle) to be smaller than the arccos(..).
	*/
	/* minimum (one-sided) longitude that's visible
	*/
	double lambda(0.) ;
	if ( visonly)
	{
		const double cosarg= (1-d*z)/(b*r1) ;
		if ( cosarg >=1. || isnan(cosarg) )
			lambda = 0. ;
		else if ( cosarg <= -1.)
			lambda =  M_PI ;
		else
			lambda =acos(cosarg) ;
	}

	/* squared ordinate value of the rim intersection
	*/
	const double rhosqr = r1*r1-x1*x1 ;
	if ( rhosqr<=0.)
	{
		/* no intersection or one circle entirely within the other
		*/
		if ( b >= r1+r2)
			/* no intersection */
			return 0. ;
		else if ( r1 < r2)
		{
			if ( visonly)
			{
				/* minimum (one-sided) longitude that's visible
				*/
				return 2.*lambda*r1 ;
			}
			else
			{
				/* full perimeter of r1 if inside r2
				*/
				return 2.*M_PI*r1 ;
			}
		}
		else
			/* no perimeter of r1 if entirely circumscribing r2
			*/
			return 0.;
	}
	else
	{
		const double rho = sqrt(rhosqr) ;
		/* half angle of the circle sector
		*/
		double alpha1 = atan2(rho/r1,-x1/r1) ;
		if ( visonly )
			alpha1 = min(alpha1,lambda) ;
		return 2.*alpha1*r1 ;
	}
} /* circIntersLenrim */

/*!*************************************
* Compare two double numbers in the support variant for qsort()
* @param[in] i
* @param[in] j
* @return +1, 0 or -1 depending on whether the contents of i (as an integer)
*   is larger than, equal to or smaller than the contents of j.
* @since 2014-03-03
* @author Richard J. Mathar
*/
int Cone::qsortCmpDble(const void *i, const void *j)
{
        if ( *((const double*) i) > *((const double*) j) )
                return 1 ;
        else if ( *((const double*) i) == *((const double*) j) )
                return 0 ;
        else
                return -1 ; 
} /* qsortCmpDble */



==> anc/Cone.h <==
#pragma once

/** @file Intersection of cone and sphere arxiv:2203.17227
*/

#include "Point3D.h"
#include "Sphere.h"

namespace mpia
{
	namespace rjm
	{
		/** A cone represented coordinates of apex, directino of the axis, and half angle of view.
		* @author Richard J. Mathar
		* @since 2023-07-28
		*/
		class Cone
		{
		public:
			/** The position of the apex
			*/
			Point3D apex;

			/** The vector/direction along the axis
			*/
			Point3D axis;

			/** angle between axis and the shell, radians
			*/
			double phi;

			Cone(Point3D orig, Point3D dir, double phiRad) ;

			double intersect(const Sphere & sphere, int N, const bool visonly) const ;
			double intersect(double sphRadius, int N, const bool visonly) const ;
			bool inside(const Point3D & pt) const ;
			double truncVol(const double h) const ;
			double truncVol(const double hlow, const double hhigh) const ;

			static double intersect(double sphRadius, double b, double z, double phi, int N, const bool visonly) ;
			static double intersect(double b, double z, double phi, int N, const bool visonly) ;
			static double circIntersArea(double r, double R, double d) ;
			static double circIntersLenrim(double r, double R, double b, const double d, const double z, const bool visonly) ;
			static double volumeRiemann(double b, double d, double phi, int N, const bool visonly) ;
		protected:
			static double volumeA(double b, double d, double phi, double Z[2]) ;
			static double volumeACone(double b, double d, double phi, double Z[2]) ;
			static double volumeASphere(double b, double d, double phi, double Z[2]) ;
			static double volumeATriang(double b, double d, double phi, double Z[2]) ;
		private:
			static int qsortCmpDble(const void *i, const void *j) ;
		} ;
	}
}


==> anc/Cyl.cxx <==
#include <iostream>
#include <cmath>
#include <algorithm>

/* headers of the GNU scientific library
* of https://www.gnu.org/software/gsl
*/
#include <gsl/gsl_sf_elljac.h>
#include <gsl/gsl_sf_ellint.h>

#include "Cyl.h"
#include "Sphere.h"

using namespace std ;
using namespace mpia::rjm ;

/** ctor with 2 parameters: radius and distance to sphere center.
* @param radius Radius of the cylinder
* @param impactpar The (shortest) distance between cylinder axis and sphere center.
* @since 2023-07-28
* @author Richard J. Mathar
*/
Cyl::Cyl(double radius, double impactpar)
	: R(radius), b(impactpar)
{
} /* ctor */

/** Compute the common (intersection) volume with a sphere which is centered at the origin.
* This implements the Lamarche-Leroy formulas of Comp. Phys. Commun. 59 (1990) 359
* with the aid of the GNU scientific library (which implements elliptic integrals).
* @param sphere The sphere to be intersected with the cylinder
* @since 2023-07-28
* @author Richard J. Mathar
*/
double Cyl::intersect(const Sphere & sphere) const
{
	const double jump = theta(R-b) ;
	double vol = jump* M_4PI_3*pow(sphere.r,3.0) ;

	/* equation 2 of the manuscript, special cases
	* of full sphere or zero impact parameter
	*/
	if ( R> sphere.r + b)
		return vol ;

	if ( b <=0.)
	{
		if ( sphere.r >= R)
			vol -= M_4PI_3*pow(sphere.r*sphere.r -R*R,1.5) ;
		return vol ;
	}

	const double A= std::max(sphere.r*sphere.r, (b+R)*(b+R)) ;
	const double B= std::min(sphere.r*sphere.r, (b+R)*(b+R)) ;
	const double C= (b-R)*(b-R) ;
	const double s= (b+R)*(b-R) ;

	/* implementation of eq (3) of the manuscript
	*/
	if (A != B)
	{
		const double ksqr = (B-C)/(A-C) ;
		const double k = sqrt(ksqr) ;

		/* complete elliptic integral Pi(k,-alpha^2)
		*/
		double EllipPi  ;
		if ( C == 0.0)
			EllipPi =  0.0 ;
		else
		{
			/* if b=R, C=s=0, B=min(r^2,4R^2), and s/C-> +oo and -alpha^2 -> +oo and Pi(k,-alph^2)->0
			*/
			const double negalphsqr = (B-C)/C ;
			EllipPi =  gsl_sf_ellint_Pcomp(k, negalphsqr, GSL_PREC_DOUBLE);
		}

		/* complete elliptic integral K(k)
		*/
		const double EllipK =  gsl_sf_ellint_Kcomp(k, GSL_PREC_DOUBLE) ;

		/* complete elliptic integral E(k)
		*/
		const double EllipE = gsl_sf_ellint_Ecomp(k, GSL_PREC_DOUBLE) ;

		double tmp ;
		if ( sphere.r > b+R)
		{
			tmp = - EllipK*(A*s-(A-B)*(A-C)/3. ) -EllipE*(A-C)*( s+(4.*A-2.*B-2.*C)/3.) ;
			if ( C > 0.)
				tmp += EllipPi*A*A*s/C ;
		}
		else
		{
			tmp = EllipK*( s*(A-2.*B) +(A-B)*(3.*B-C-2.*A)/3. ) +EllipE*(A-C)*( -s+(2.*A-4.*B+2.*C)/3.) ;
			if ( C > 0.)
				tmp += EllipPi*B*B*s/C ;
		}
		vol += 4./(3.*sqrt(A-C))* tmp ;
	}
	else
	{
		/* r=b+R */
		if ( jump != 0.5)
			vol += 4./3.* pow(sphere.r,3.) *atan(2.*sqrt(b*R)/(b-R))  ;

		vol -= 4./3.*sqrt(A-C)*( s+2.*(A-C)/3.) ;
	}
	return vol ;
} /* intersect */

/** Heavyside theta jump function.
* @param x value along the real axis.
* @return 1 if x>0, 0 if x<0.
* @since 2023-07-28
* @author Richard J. Mathar
*/
double Cyl::theta(const double x)
{
	if ( x > 0)
		return 1. ;
	else if ( x < 0)
		return 0. ;
	else
		return 0.5 ;
} /* theta */


==> anc/Cyl.h <==
#pragma once
/** @file Intersection of cone and sphere arxiv:2203.17227
*/

#include "Sphere.h"

namespace mpia
{
	namespace rjm
	{
		/** A cylinder represented by impact parameter and radius
		* @author Richard J. Mathar
		* @since 2023-07-28
		*/
		class Cyl
		{
		public:
			/** The cylinder radius
			*/
			double R;

			/** The impact parameter (distance of axis to sphere center)
			*/
			double b;

			Cyl(double radius, double impactpar=0.) ;

			double intersect(const Sphere & sphere) const ;
		protected:
		private:
			static double theta(const double x) ;
		} ;
	}
}


==> anc/Makefile <==
# Richard J. Mathar, arXiv:2203.17227
# Requires a C++ compiler and the GSL library.
# Use e.g. for openSUSE
#    zypper install install gcc-c++ cpp gsl-devel make
# to install the packages and
#    make
# to compile the two programs.

all: sphereCylVol sphereConeVol

# some implementations of the gsl require -lgslcblas, others don't (?)
sphereCylVol: sphereCylVol.cxx Point3D.h Point3D.cxx Sphere.h Sphere.cxx Cyl.h Cyl.cxx
	$(CXX) -Wall -O2 -o $@ sphereCylVol.cxx Point3D.cxx Sphere.cxx Cyl.cxx -lgsl -lgslcblas

sphereConeVol: sphereConeVol.cxx Point3D.h Point3D.cxx Sphere.h Sphere.cxx Cone.h Cone.cxx ByrdEllip.cxx ByrdEllip.h Point2D.cxx Point2D.h
	$(CXX) -Wall -O2 -o $@ sphereConeVol.cxx Point3D.cxx Sphere.cxx Cone.cxx ByrdEllip.cxx Point2D.cxx -lgsl -lgslcblas


==> anc/Point2D.cxx <==
#include <cmath>
#include "Point2D.h"

using namespace std ;
using namespace mpia::rjm ;

/** ctor with three cartesian coordinates
* @param polTheta polar angle measured from sphere center (radians)
* @param tLine line length parameter measured fromapex
* @param d relative location of apex above sphere equator
*/
Point2D::Point2D(double polTheta, double tLine, double d)
	:theta(polTheta), t(tLine)
{
	z =cos(theta) ;
	Zcone = z-d ;
}

#if 0
/*!************************************************
* @brief Comparison of altitudes of 2d projected points
* 
* @author Richard J. Mathar
* @since 2023-08-03
*/
bool operator== (const mpia::rjm::Point2D & first , const mpia::rjm::Point2D & secnd)
{
        if ( first.Zcone != secnd.Zcone)
		return false;

	return true ;
} /* Point2D::operator== */

/*!************************************************
* @brief Comparison of two altitudes of 2d projected points
* 
* @return True (considered equal) if  'first' is higher up than second
* @author Richard J. Mathar
* @since 2023-08-03
*/
bool operator< (const mpia::rjm::Point2D & first , const mpia::rjm::Point2D & secnd)
{
        /* first criterion: area
        */
        if ( first.Zcone < secnd.Zcone )
                return true;
        else if ( first.Zcone > secnd.Zcone )
		return false ;
	else
		return true ;
} /* Subwin::operator< */


#else
/*!************************************************
* @brief Comparison of altitudes of 2d projected points
* 
* @author Richard J. Mathar
* @since 2023-08-03
*/
bool Point2D::operator== (const Point2D & rhs) const
{
        if ( Zcone != rhs.Zcone)
		return false;

	return true ;
} /* Point2D::operator== */

/*!************************************************
* @brief Comparison of two altitudes of 2d projected points
* 
* @return True (considered equal) if  'first' is higher up than second
* @author Richard J. Mathar
* @since 2023-08-03
*/
bool Point2D::operator< (const Point2D & rhs) const
{
        /* first criterion: area
        */
        if ( Zcone < rhs.Zcone )
                return true;
        else if ( Zcone > rhs.Zcone )
		return false ;
	else
		return true ;
} /* Subwin::operator< */
#endif


==> anc/Point2D.h <==
#pragma once
/** @file Intersection of cone and sphere arxiv:2203.17227
*/

namespace mpia
{
	namespace rjm
	{
		/** A point or a vector with 2 Cartesian components
		* @author Richard J. Mathar
		* @since 2023-08-03
		*/
		class Point2D
		{
		public:
			/** The angle (radians) theta measured from sphere center
			*/
			double theta ;

			/** The t-value parameter measured from apex. >0 if forward cone
			*/
			double t ;

			/** The z-value measured from the sphere center.
			*/
			double z ;

			/** The z-valuel measured from the cone apex
			*/
			double Zcone ;

			Point2D(double polTheta, double tLine, double d) ;
			bool operator< (const mpia::rjm::Point2D & rhs) const ;
			bool operator== (const mpia::rjm::Point2D & rhs ) const ;

		protected:
		private:
		} ;
	}
}



==> anc/Point3D.cxx <==
#include <cmath>
#include <cstring>
#include "Point3D.h"

using namespace mpia::rjm ;

/** ctor with three cartesian coordinates
* @param x X coordinate.
* @param y Y coordinate.
* @param z Z coordinate.
*/
Point3D::Point3D(double x, double y, double z)
{
	xyz[0] = x ;
	xyz[1] = y ;
	xyz[2] = z ;
}

/** ctor with three cartesian coordinates
* @param xyz An array of the 3 coordinates in x,y,z order
*/
Point3D::Point3D(double coord[3])
{
	memcpy(xyz, coord, sizeof(double[3])) ;
}

/** ctor for a point at the origin.
*/
Point3D::Point3D()
{
	xyz[0] = xyz[1] = xyz[2] = 0. ;
}

/** Subtract another vector
* @param oth The amount of translation.
* @return This minus the other, representing a vector from the other to this.
*/
Point3D Point3D::subtract(const Point3D & oth) const
{
	return Point3D(xyz[0]-oth.xyz[0], xyz[1]-oth.xyz[1], xyz[2]-oth.xyz[2]) ;
}

/** Compute Euclidean distance to origin.
* @return square root of the sum of the squared coordinates.
*/
double Point3D::dist() const
{
	return sqrt(xyz[0]*xyz[0]+xyz[1]*xyz[1]+xyz[2]*xyz[2]) ;
}

/** Angle of this point (considered a vector) and another point.
* @param oth The other point.
* @return The angle in radian, range 0 to Pi.
*/
double Point3D::angle(const Point3D & oth) const
{
	/* dot product of thte two directions is product of lengths times cosine of angle
	*/
	double dotpr = xyz[0]*oth.xyz[0] + xyz[1]*oth.xyz[1] + xyz[2]*oth.xyz[2] ;
	return acos(dotpr/(dist()*oth.dist())) ;
} /* angle */

#if 0
/** Multiply (stretch) by a factor
* @param left The point to the left of the multiplication sign.
* @param f The factor to the right.
* @return A point that has all three Cartesian components multiplied by f.
*/
Point3D operator* (const Point3D & left, double f)
{
	return Point3D(left.xyz[0]*f, left.xyz[1]*f, left.xyz[2]*f) ;
}
#endif


==> anc/Point3D.h <==
#pragma once
/** @file Intersection of cone and sphere arxiv:2203.17227
*/

namespace mpia
{
	namespace rjm
	{
		/** A point or a vector with 3 Cartesian components
		* @author Richard J. Mathar
		* @since 2022-03-09
		*/
		class Point3D
		{
		public:
			/** The 3 Cartesian coordinates
			*/
			double xyz[3]  ;

			Point3D() ;
			Point3D(double x, double y, double z) ;
			Point3D(double xyz[3]) ;

			Point3D subtract(const Point3D& oth) const ;
			double dist() const;
			double angle(const Point3D & oth) const;
		protected:
		private:
		} ;
	}
}


==> anc/Sphere.cxx <==
#include <cmath>
#include "Sphere.h"
#include "Point3D.h"

using namespace mpia::rjm ;

/** pi/3
*/
#define M_PI_3 1.047197551196597746154214

/** ctor with 4 parameters: center cartesian coordinates and radius
* @param radius Radius of the sphere
* @param locCentr The coordinates of the center
*/
mpia::rjm::Sphere::Sphere(double radius, Point3D locCentr)
	: centr(locCentr), r(radius)
{
}

/** ctor for sphere at the origin of coordinates
* @param radius Radius of the sphere
*/
mpia::rjm::Sphere::Sphere(double radius)
	: centr(), r(radius)
{
}

/** Volume of the full sphere
* @return 4*pi/3 * r^3
*/
double mpia::rjm::Sphere::vol() const
{
	return M_4PI_3*pow(r,3.) ;
}

/** Volume of the sphere cap.
* @param costheta Cosine of the angle theta between the pole and cap rim.
*  The full parameter range of the angle, even > 90 deg, is correctly covered.
* @return Volume of the sphere cap in the range 0 .. 4*pi/3*r^3.
*  This is a symmetric function of costheta, C^0 continuos.
*/
double mpia::rjm::Sphere::volCap(const double costheta) const
{
	/* the value of (2+cos)*(1-cos)^2 is in the range 0 to 4
	* It is 0 at theta=0 and increases to 4 at theta=pi,
	* so it correctly implements the complementary cone if
	* theta > 90 and cos(theta) becomes negative.
	*/
	return M_PI_3*(2.+costheta)*pow(1.-costheta,2.) *pow(r,3.) ;
}


==> anc/Sphere.h <==
#pragma once
/** @file Intersection of cone and sphere arxiv:2203.17227
*/

#include "Point3D.h"

/** 4*pi/3
*/
#define M_4PI_3 4.18879020478639098461685784436

namespace mpia
{
	namespace rjm
	{
		/** A sphere represented by coordinaes of the center and radius
		* @author Richard J. Mathar
		* @since 2023-07-28
		*/
		class Sphere
		{
		public:
			/** cartesian coordinates of the center
			*/
			mpia::rjm::Point3D centr ;

			/** The sphere radius
			*/
			double r;

			Sphere(double radius, Point3D locCentr) ;
			Sphere(double radius) ;

			double vol() const ;
			double volCap(const double costheta) const ;

		protected:
		private:
		} ;
	}
}


==> anc/sphereConeVol.cxx <==
#include <cstdlib>
#include <unistd.h>
#include <cmath>
#include <iostream>
#include <iomanip>
#include "Cone.h"
#include "Sphere.h"

using namespace std ;
using namespace mpia::rjm ;

/**
* Check validity of the formulas by comparing numerical
* and elliptic-integrals versions of the program.
* @param N The number of samples in the numeric integration
*/
void testCompare(const int N)
{
	/* unit sphere only
	*/
	Sphere sphere(1.) ;

	/** cone axis always +z
	*/
	Point3D cax(0.,0.,1.) ;

	/* loop over angle in radians
	*/
	for(double phi=0. ; phi < 1.7 ; phi += 0.1)
	{
		/* loop over impact paramteer of cone axis
		* relative to sphere center
		*/
		for(double b =0. ; b < 1.2 ; b+= 0.05)
		{
			/** loop over dip of the cone apex below the sphere equator
			*/
			for(double d= -1.2 ; d < 1.2 ; d+= 0.05)
			{
				Point3D coneapx(b, 0., d) ;
				Cone cone( coneapx, cax, phi) ;
				double volNum = cone.intersect(sphere,N,false) ;
				double vol = cone.intersect(sphere,0,false) ;
				cout << fixed << setw(7) << setprecision(3) << b ;
				cout << fixed << setw(7) << setprecision(3) << d ;
				cout << fixed << setw(7) << setprecision(3) << phi;
				cout << fixed << setw(12) << setprecision(9) << vol ;
				cout << fixed << setw(12) << setprecision(9) << volNum ;
				if ( fabs(volNum-vol) > 1.e-6 || isnan(vol))
					cout << "\t ! " << volNum-vol ;
				cout << endl ;
			}
		}
	}
} /* testCompare */

/** Main invocation of the program.
* Takes three arguments, the main geometric distances.
* Computes the sphere-cone intersection volume.
*/
int main(int argc, char *argv[])
{
	/* Number of slices for approximate Rieman sumation of the volume
	*/
	int NRieman(0) ;

	/* cartesian component cone axis along x,y ,z.
	* Default is along +z
	*/
	double cax[3] ={0.,0.,1.} ;

	/* sphere center cartesian coordinates x,y,z
	*/
	double sphctr[3] ={0.,0.,0.} ;

	/* cartesian component cone apex along x,y,z
	*/
	double cctr[3] ;

	/* sphere radius, default is 1
	*/
	double r(1.0) ;

	/** if test, run comparison of numerical and analytical solutions
	* for a variety of angles and centers
	*/
	bool test(false) ;

	/** if true and the number of slices is set negative (so the
	* surface area of the sphere inside the cone is calculated),
	* only the surface area visible from the cone apex is considered.
	*/
	bool visonly(false) ;

	/* option character
	*/
	char oc ;

	/* cone half angle, in degrees
	*/
	double phi(45.0) ;

	while (  (oc=getopt(argc,argv,"N:r:p:tv")) != -1 )
	{
		switch(oc)
		{
		case 'N' :
			NRieman = atoi(optarg) ;
			break ;
		case 'p' :
			phi = atof(optarg) ;
			break ;
		case 'r' :
			r = atof(optarg) ;
			break ;
		case 't' :
			test = true ;
			break ;
		case 'v' :
			visonly = true ;
			break ;
		case '?' :
			cout << "Invalid command line option " << optopt << endl ;
			break ;
		}
	}

	if ( test)
	{
		if ( NRieman ==0 )
			testCompare(100000) ;
		else
			testCompare(NRieman) ;
		return 0 ;
	}


	if ( optind+9 == argc)
	{
		cax[2] = atof(argv[argc-1]) ;
		cax[1] = atof(argv[argc-2]) ;
		cax[0] = atof(argv[argc-3]) ;

		cctr[2] = atof(argv[argc-4]) ;
		cctr[1] = atof(argv[argc-5]) ;
		cctr[0] = atof(argv[argc-6]) ;

		sphctr[2] = atof(argv[argc-7]) ;
		sphctr[1] = atof(argv[argc-8]) ;
		sphctr[0] = atof(argv[argc-9]) ;
	}
	else if ( optind+6 == argc)
	{
		cax[2] = atof(argv[argc-1]) ;
		cax[1] = atof(argv[argc-2]) ;
		cax[0] = atof(argv[argc-3]) ;

		cctr[2] = atof(argv[argc-4]) ;
		cctr[1] = atof(argv[argc-5]) ;
		cctr[0] = atof(argv[argc-6]) ;
	}
	else if ( optind+3 == argc)
	{
		cctr[2] = atof(argv[argc-1]) ;
		cctr[1] = atof(argv[argc-2]) ;
		cctr[0] = atof(argv[argc-3]) ;
	}
	else
	{
		cout << "usage: " << argv[0] << "[-N nslice] [-r SphereRadius] [-p ConeHalfFODegree] SphereX SphereY SphereZ ApexX ApexY ApexZ AxdirX AxdirY AxdirZ" << endl;
		cout << "usage: " << argv[0] << "[-N nslice] [-r SphereRadius] [-p ConeHalfFODegree] ApexX ApexY ApexZ AxdirX AxdirY AxdirZ" << endl;
		cout << "usage: " << argv[0] << "[-N nslice] [-r SpherRadius] [-p ConeHalfFODegree] ApexX ApexY ApexZ" << endl;
		return 1 ;
	}

	if ( phi < 0 || phi > 180.0)
	{
		cout << "error: cone angle " << phi << " outside range 0..180 " << endl ;
		return 1 ;
	}
	/* cone half angle in radians
`	*/
	phi *= M_PI/180.0 ;

	if ( r < 0 )
	{
		cout << "error: negative sphere radius " << r << endl ;
		return 1 ;
	}

	Cone cone( Point3D(cctr), Point3D(cax), phi) ;
	Sphere sphere( r, Point3D(sphctr) ) ;

	/* calculate the common volume and print it
	*/
	double vol = cone.intersect(sphere,NRieman,visonly) ;
	cout << setprecision(16) << vol <<  endl ;

        return 0 ;
} /* main */


==> anc/sphereCylVol.cxx <==
#include <iostream>
#include <iomanip>
#include "Cyl.h"
#include "Sphere.h"

using namespace std ;
using namespace mpia::rjm ;

/** Main invocation of the program.
* Takes three arguments, the main geometric distances.
* Computes the sphere-cylinder intersection volume.
*/
int main(int argc, char *argv[])
{
	if ( argc != 4)
	{
		/* need exactly 3 numerical arguments
		*/
		cerr << "usage: " << argv[0] << " SphereRadius CylRadius ImpactParam" << endl;
		return 1 ;
	}

	/* impact paramter
	*/
	double b = atof(argv[argc-1]) ;

	/* cylinder radius
	*/
	double R = atof(argv[argc-2]) ;

	/* sphere radius
	*/
	double r = atof(argv[argc-3]) ;

	/* collect cylinder parameters
	*/
	Cyl cylind(R,b) ;

	/* collect sphere parameters
	*/
	Sphere sphe(r) ;

	/* compute intersection and print it
	*/
	const double vol = cylind.intersect(sphe) ;
	cout << setprecision(15) << vol << endl ;

        return 0 ;
} /* main */


